The Impact of Dimension-8 SMEFT Contributions: A Case Study

The use of the SMEFT Lagrangian to quantify possible Beyond the Standard Model (BSM) effects is standard in LHC and future collider studies. One of the usual assumptions is to truncate the expansion with the dimension-$6$ operators. The numerical impact of the next terms in the series, the dimension-$8$ operators, is unknown in general. We consider a specific BSM model containing a charge-${2 3}$ heavy vector-like quark and compute the operators generated at dimension-$8$. The numerical effects of these operators are studied for the $t\bar{t}h$ process, where they contribute at tree level and we find effects at the ${\cal{O}}(0.5-2\%)$ level for allowed values of the parameters.

==> Top_Partner_Dimension_8_UFO/CT_couplings.py <==
# This file was automatically created by FeynRules 2.3.47
# Mathematica version: 11.2.0 for Linux x86 (64-bit) (September 11, 2017)
# Date: Mon 11 Oct 2021 11:34:42


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot





==> Top_Partner_Dimension_8_UFO/__init__.py <==

import particles
import couplings
import lorentz
import parameters
import vertices
import coupling_orders
#import write_param_card
import propagators
import object_library
import function_library


all_particles = particles.all_particles
all_vertices = vertices.all_vertices
all_couplings = couplings.all_couplings
all_lorentz = lorentz.all_lorentz
all_parameters = parameters.all_parameters
all_orders = coupling_orders.all_orders
all_functions = function_library.all_functions
all_propagators = propagators.all_propagators

try:
   import decays
except ImportError:
   pass
else:
   all_decays = decays.all_decays

try:
   import form_factors
except ImportError:
   pass
else:
   all_form_factors = form_factors.all_form_factors

try:
   import CT_vertices
except ImportError:
   pass
else:
   all_CTvertices = CT_vertices.all_CTvertices


gauge = [0]


__author__ = "S. Dawson, S. Homiller, M. Sullivan"
__date__ = "01. 06. 2021"
__version__= "1.0"


==> Top_Partner_Dimension_8_UFO/coupling_orders.py <==
# This file was automatically created by FeynRules 2.3.47
# Mathematica version: 11.2.0 for Linux x86 (64-bit) (September 11, 2017)
# Date: Mon 11 Oct 2021 11:34:42


from object_library import all_orders, CouplingOrder


QCD = CouplingOrder(name = 'QCD',
                    expansion_order = 99,
                    hierarchy = 1)

NP = CouplingOrder(name = 'NP',
                   expansion_order = 99,
                   hierarchy = 1)

QED = CouplingOrder(name = 'QED',
                    expansion_order = 99,
                    hierarchy = 2)



==> Top_Partner_Dimension_8_UFO/couplings.py <==
# This file was automatically created by FeynRules 2.3.47
# Mathematica version: 11.2.0 for Linux x86 (64-bit) (September 11, 2017)
# Date: Mon 11 Oct 2021 11:34:42


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



GC_1 = Coupling(name = 'GC_1',
                value = '-(ee*complex(0,1))/3.',
                order = {'QED':1})

GC_2 = Coupling(name = 'GC_2',
                value = '(2*ee*complex(0,1))/3.',
                order = {'QED':1})

GC_3 = Coupling(name = 'GC_3',
                value = '-(ee*complex(0,1))',
                order = {'QED':1})

GC_4 = Coupling(name = 'GC_4',
                value = 'ee*complex(0,1)',
                order = {'QED':1})

GC_5 = Coupling(name = 'GC_5',
                value = 'ee**2*complex(0,1)',
                order = {'QED':2})

GC_6 = Coupling(name = 'GC_6',
                value = '-G',
                order = {'QCD':1})

GC_7 = Coupling(name = 'GC_7',
                value = 'complex(0,1)*G',
                order = {'QCD':1})

GC_8 = Coupling(name = 'GC_8',
                value = 'complex(0,1)*G**2',
                order = {'QCD':2})

GC_9 = Coupling(name = 'GC_9',
                value = '-6*complex(0,1)*lam',
                order = {'QED':2})

GC_10 = Coupling(name = 'GC_10',
                 value = '(ee**2*complex(0,1))/(2.*sw**2)',
                 order = {'QED':2})

GC_11 = Coupling(name = 'GC_11',
                 value = '-((ee**2*complex(0,1))/sw**2)',
                 order = {'QED':2})

GC_12 = Coupling(name = 'GC_12',
                 value = '(cw**2*ee**2*complex(0,1))/sw**2',
                 order = {'QED':2})

GC_13 = Coupling(name = 'GC_13',
                 value = '(ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_14 = Coupling(name = 'GC_14',
                 value = '-(cw*ee*complex(0,1))/(2.*sw)',
                 order = {'QED':1})

GC_15 = Coupling(name = 'GC_15',
                 value = '(cw*ee*complex(0,1))/(2.*sw)',
                 order = {'QED':1})

GC_16 = Coupling(name = 'GC_16',
                 value = '(cw*ee*complex(0,1))/sw',
                 order = {'QED':1})

GC_17 = Coupling(name = 'GC_17',
                 value = '(-2*cw*ee**2*complex(0,1))/sw',
                 order = {'QED':2})

GC_18 = Coupling(name = 'GC_18',
                 value = '-(ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_19 = Coupling(name = 'GC_19',
                 value = '(ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_20 = Coupling(name = 'GC_20',
                 value = '(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_21 = Coupling(name = 'GC_21',
                 value = 'ee**2*complex(0,1) + (cw**2*ee**2*complex(0,1))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_22 = Coupling(name = 'GC_22',
                 value = '-6*complex(0,1)*lam*vev',
                 order = {'QED':1})

GC_23 = Coupling(name = 'GC_23',
                 value = '(ee**2*complex(0,1)*vev)/(2.*sw**2)',
                 order = {'QED':1})

GC_24 = Coupling(name = 'GC_24',
                 value = 'ee**2*complex(0,1)*vev + (cw**2*ee**2*complex(0,1)*vev)/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*vev)/(2.*cw**2)',
                 order = {'QED':1})

GC_25 = Coupling(name = 'GC_25',
                 value = '(3*complex(0,1)*I7a33*lambdaT**2)/(4.*VLQScale**4) - (3*complex(0,1)*I8a33*lambdaT**2)/(4.*VLQScale**4)',
                 order = {'NP':4,'QED':2})

GC_26 = Coupling(name = 'GC_26',
                 value = '(3*complex(0,1)*I7a33*lambdaT**2*vev)/(4.*VLQScale**4) - (3*complex(0,1)*I8a33*lambdaT**2*vev)/(4.*VLQScale**4)',
                 order = {'NP':4,'QED':1})

GC_27 = Coupling(name = 'GC_27',
                 value = '(3*complex(0,1)*I7a33*lambdaT**2*vev**2)/(8.*VLQScale**4) - (3*complex(0,1)*I8a33*lambdaT**2*vev**2)/(8.*VLQScale**4)',
                 order = {'NP':4})

GC_28 = Coupling(name = 'GC_28',
                 value = '(3*complex(0,1)*I5a33*lambdaT**2)/(2.*VLQScale**4*cmath.sqrt(2)) - (45*complex(0,1)*I1a33*lambdaT**4*vev**2)/(8.*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':-1})

GC_29 = Coupling(name = 'GC_29',
                 value = '(3*complex(0,1)*I6a33*lambdaT**2)/(2.*VLQScale**4*cmath.sqrt(2)) - (45*complex(0,1)*I2a33*lambdaT**4*vev**2)/(8.*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':-1})

GC_30 = Coupling(name = 'GC_30',
                 value = '(complex(0,1)*I7a33*lambdaT**2*vev**3)/(8.*VLQScale**4) - (complex(0,1)*I8a33*lambdaT**2*vev**3)/(8.*VLQScale**4)',
                 order = {'NP':4,'QED':-1})

GC_31 = Coupling(name = 'GC_31',
                 value = '(3*complex(0,1)*I5a33*lambdaT**2*vev)/(2.*VLQScale**4*cmath.sqrt(2)) - (15*complex(0,1)*I1a33*lambdaT**4*vev**3)/(8.*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':-2})

GC_32 = Coupling(name = 'GC_32',
                 value = '(3*complex(0,1)*I6a33*lambdaT**2*vev)/(2.*VLQScale**4*cmath.sqrt(2)) - (15*complex(0,1)*I2a33*lambdaT**4*vev**3)/(8.*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':-2})

GC_33 = Coupling(name = 'GC_33',
                 value = '(3*complex(0,1)*I5a33*lambdaT**2*vev**2)/(4.*VLQScale**4*cmath.sqrt(2)) - (15*complex(0,1)*I1a33*lambdaT**4*vev**4)/(32.*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':-3})

GC_34 = Coupling(name = 'GC_34',
                 value = '(3*complex(0,1)*I6a33*lambdaT**2*vev**2)/(4.*VLQScale**4*cmath.sqrt(2)) - (15*complex(0,1)*I2a33*lambdaT**4*vev**4)/(32.*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':-3})

GC_35 = Coupling(name = 'GC_35',
                 value = '-(cw*ee*complex(0,1)*lambdaT**2)/(2.*sw*VLQScale**2) - (ee*complex(0,1)*lambdaT**2*sw)/(2.*cw*VLQScale**2)',
                 order = {'NP':2,'QED':1})

GC_36 = Coupling(name = 'GC_36',
                 value = '-(cw*ee*complex(0,1)*lambdaT**2*vev)/(2.*sw*VLQScale**2) - (ee*complex(0,1)*lambdaT**2*sw*vev)/(2.*cw*VLQScale**2)',
                 order = {'NP':2})

GC_37 = Coupling(name = 'GC_37',
                 value = '-(cw*ee*complex(0,1)*lambdaT**2*vev**2)/(4.*sw*VLQScale**2) - (ee*complex(0,1)*lambdaT**2*sw*vev**2)/(4.*cw*VLQScale**2)',
                 order = {'NP':2,'QED':-1})

GC_38 = Coupling(name = 'GC_38',
                 value = '-(complex(0,1)*lambdaT**2)/(4.*VLQScale**4)',
                 order = {'NP':4})

GC_39 = Coupling(name = 'GC_39',
                 value = '-((complex(0,1)*G*lambdaT**2)/VLQScale**4)',
                 order = {'NP':4,'QCD':1})

GC_40 = Coupling(name = 'GC_40',
                 value = '(complex(0,1)*I1a33*lambdaT**2)/(2.*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':1})

GC_41 = Coupling(name = 'GC_41',
                 value = '(complex(0,1)*G*I1a33*lambdaT**2)/(VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QCD':1,'QED':1})

GC_42 = Coupling(name = 'GC_42',
                 value = '-(complex(0,1)*I2a33*lambdaT**2)/(4.*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':1})

GC_43 = Coupling(name = 'GC_43',
                 value = '-((complex(0,1)*G*I2a33*lambdaT**2)/(VLQScale**4*cmath.sqrt(2)))',
                 order = {'NP':4,'QCD':1,'QED':1})

GC_44 = Coupling(name = 'GC_44',
                 value = '(15*complex(0,1)*I3a33*lambdaT**2)/(VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':3})

GC_45 = Coupling(name = 'GC_45',
                 value = '(15*complex(0,1)*I4a33*lambdaT**2)/(VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':3})

GC_46 = Coupling(name = 'GC_46',
                 value = '(-45*complex(0,1)*I1a33*lambdaT**4)/(4.*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':1})

GC_47 = Coupling(name = 'GC_47',
                 value = '(-45*complex(0,1)*I2a33*lambdaT**4)/(4.*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':1})

GC_48 = Coupling(name = 'GC_48',
                 value = '-(ee**3*complex(0,1)*I10a33*lambdaT**2)/(4.*sw**3*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':3})

GC_49 = Coupling(name = 'GC_49',
                 value = '-(ee**3*complex(0,1)*I13a33*lambdaT**2)/(4.*sw**3*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':3})

GC_50 = Coupling(name = 'GC_50',
                 value = '(ee**2*complex(0,1)*lambdaT**2)/(2.*sw**2*VLQScale**4)',
                 order = {'NP':4,'QED':2})

GC_51 = Coupling(name = 'GC_51',
                 value = '-(ee**2*complex(0,1)*I15a33*lambdaT**2)/(4.*sw**2*VLQScale**4)',
                 order = {'NP':4,'QED':2})

GC_52 = Coupling(name = 'GC_52',
                 value = '(-3*ee**2*complex(0,1)*I1a33*lambdaT**2)/(2.*sw**2*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':3})

GC_53 = Coupling(name = 'GC_53',
                 value = '(-3*ee**2*complex(0,1)*I2a33*lambdaT**2)/(2.*sw**2*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':3})

GC_54 = Coupling(name = 'GC_54',
                 value = '-(ee*complex(0,1)*I10a33*lambdaT**2)/(2.*sw*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':1})

GC_55 = Coupling(name = 'GC_55',
                 value = '(ee*complex(0,1)*G*I10a33*lambdaT**2)/(sw*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QCD':1,'QED':1})

GC_56 = Coupling(name = 'GC_56',
                 value = '(-3*ee*complex(0,1)*I11a33*lambdaT**2)/(sw*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':3})

GC_57 = Coupling(name = 'GC_57',
                 value = '(-3*ee*complex(0,1)*I12a33*lambdaT**2)/(2.*sw*VLQScale**4)',
                 order = {'NP':4,'QED':2})

GC_58 = Coupling(name = 'GC_58',
                 value = '(-3*ee*complex(0,1)*G*I12a33*lambdaT**2)/(2.*sw*VLQScale**4)',
                 order = {'NP':4,'QCD':1,'QED':2})

GC_59 = Coupling(name = 'GC_59',
                 value = '-(ee*complex(0,1)*I13a33*lambdaT**2)/(2.*sw*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':1})

GC_60 = Coupling(name = 'GC_60',
                 value = '-((ee*complex(0,1)*G*I13a33*lambdaT**2)/(sw*VLQScale**4*cmath.sqrt(2)))',
                 order = {'NP':4,'QCD':1,'QED':1})

GC_61 = Coupling(name = 'GC_61',
                 value = '(-3*ee*complex(0,1)*I14a33*lambdaT**2)/(sw*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':3})

GC_62 = Coupling(name = 'GC_62',
                 value = '(3*ee*complex(0,1)*I9a33*lambdaT**2)/(2.*sw*VLQScale**4)',
                 order = {'NP':4,'QED':2})

GC_63 = Coupling(name = 'GC_63',
                 value = '(-3*ee*complex(0,1)*G*I9a33*lambdaT**2)/(2.*sw*VLQScale**4)',
                 order = {'NP':4,'QCD':1,'QED':2})

GC_64 = Coupling(name = 'GC_64',
                 value = '(9*ee*complex(0,1)*I10a33*lambdaT**4)/(4.*sw*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':1})

GC_65 = Coupling(name = 'GC_65',
                 value = '(9*ee*complex(0,1)*I13a33*lambdaT**4)/(4.*sw*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':1})

GC_66 = Coupling(name = 'GC_66',
                 value = '-(complex(0,1)*lambdaT**2*vev)/(4.*VLQScale**4)',
                 order = {'NP':4,'QED':-1})

GC_67 = Coupling(name = 'GC_67',
                 value = '(complex(0,1)*I1a33*lambdaT**2*vev)/(2.*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4})

GC_68 = Coupling(name = 'GC_68',
                 value = '(complex(0,1)*G*I1a33*lambdaT**2*vev)/(VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QCD':1})

GC_69 = Coupling(name = 'GC_69',
                 value = '-(complex(0,1)*I2a33*lambdaT**2*vev)/(4.*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4})

GC_70 = Coupling(name = 'GC_70',
                 value = '-((complex(0,1)*G*I2a33*lambdaT**2*vev)/(VLQScale**4*cmath.sqrt(2)))',
                 order = {'NP':4,'QCD':1})

GC_71 = Coupling(name = 'GC_71',
                 value = '(15*complex(0,1)*I3a33*lambdaT**2*vev)/(VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':2})

GC_72 = Coupling(name = 'GC_72',
                 value = '(15*complex(0,1)*I4a33*lambdaT**2*vev)/(VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':2})

GC_73 = Coupling(name = 'GC_73',
                 value = '(-45*complex(0,1)*I1a33*lambdaT**4*vev)/(4.*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4})

GC_74 = Coupling(name = 'GC_74',
                 value = '(-45*complex(0,1)*I2a33*lambdaT**4*vev)/(4.*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4})

GC_75 = Coupling(name = 'GC_75',
                 value = '-(ee**3*complex(0,1)*I10a33*lambdaT**2*vev)/(4.*sw**3*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':2})

GC_76 = Coupling(name = 'GC_76',
                 value = '-(ee**3*complex(0,1)*I13a33*lambdaT**2*vev)/(4.*sw**3*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':2})

GC_77 = Coupling(name = 'GC_77',
                 value = '(ee**2*complex(0,1)*lambdaT**2*vev)/(2.*sw**2*VLQScale**4)',
                 order = {'NP':4,'QED':1})

GC_78 = Coupling(name = 'GC_78',
                 value = '-(ee**2*complex(0,1)*I15a33*lambdaT**2*vev)/(4.*sw**2*VLQScale**4)',
                 order = {'NP':4,'QED':1})

GC_79 = Coupling(name = 'GC_79',
                 value = '(-3*ee**2*complex(0,1)*I1a33*lambdaT**2*vev)/(2.*sw**2*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':2})

GC_80 = Coupling(name = 'GC_80',
                 value = '(-3*ee**2*complex(0,1)*I2a33*lambdaT**2*vev)/(2.*sw**2*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':2})

GC_81 = Coupling(name = 'GC_81',
                 value = '-(ee*complex(0,1)*I10a33*lambdaT**2*vev)/(2.*sw*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4})

GC_82 = Coupling(name = 'GC_82',
                 value = '(ee*complex(0,1)*G*I10a33*lambdaT**2*vev)/(sw*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QCD':1})

GC_83 = Coupling(name = 'GC_83',
                 value = '(-3*ee*complex(0,1)*I11a33*lambdaT**2*vev)/(sw*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':2})

GC_84 = Coupling(name = 'GC_84',
                 value = '(-3*ee*complex(0,1)*I12a33*lambdaT**2*vev)/(2.*sw*VLQScale**4)',
                 order = {'NP':4,'QED':1})

GC_85 = Coupling(name = 'GC_85',
                 value = '(-3*ee*complex(0,1)*G*I12a33*lambdaT**2*vev)/(2.*sw*VLQScale**4)',
                 order = {'NP':4,'QCD':1,'QED':1})

GC_86 = Coupling(name = 'GC_86',
                 value = '-(ee*complex(0,1)*I13a33*lambdaT**2*vev)/(2.*sw*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4})

GC_87 = Coupling(name = 'GC_87',
                 value = '-((ee*complex(0,1)*G*I13a33*lambdaT**2*vev)/(sw*VLQScale**4*cmath.sqrt(2)))',
                 order = {'NP':4,'QCD':1})

GC_88 = Coupling(name = 'GC_88',
                 value = '(-3*ee*complex(0,1)*I14a33*lambdaT**2*vev)/(sw*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':2})

GC_89 = Coupling(name = 'GC_89',
                 value = '(3*ee*complex(0,1)*I9a33*lambdaT**2*vev)/(2.*sw*VLQScale**4)',
                 order = {'NP':4,'QED':1})

GC_90 = Coupling(name = 'GC_90',
                 value = '(-3*ee*complex(0,1)*G*I9a33*lambdaT**2*vev)/(2.*sw*VLQScale**4)',
                 order = {'NP':4,'QCD':1,'QED':1})

GC_91 = Coupling(name = 'GC_91',
                 value = '(9*ee*complex(0,1)*I10a33*lambdaT**4*vev)/(4.*sw*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4})

GC_92 = Coupling(name = 'GC_92',
                 value = '(9*ee*complex(0,1)*I13a33*lambdaT**4*vev)/(4.*sw*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4})

GC_93 = Coupling(name = 'GC_93',
                 value = '(complex(0,1)*I1a33*lambdaT**2*vev**2)/(4.*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':-1})

GC_94 = Coupling(name = 'GC_94',
                 value = '(complex(0,1)*G*I1a33*lambdaT**2*vev**2)/(2.*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QCD':1,'QED':-1})

GC_95 = Coupling(name = 'GC_95',
                 value = '(complex(0,1)*I2a33*lambdaT**2*vev**2)/(4.*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':-1})

GC_96 = Coupling(name = 'GC_96',
                 value = '-(complex(0,1)*G*I2a33*lambdaT**2*vev**2)/(2.*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QCD':1,'QED':-1})

GC_97 = Coupling(name = 'GC_97',
                 value = '(15*complex(0,1)*I3a33*lambdaT**2*vev**2)/(2.*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':1})

GC_98 = Coupling(name = 'GC_98',
                 value = '(15*complex(0,1)*I4a33*lambdaT**2*vev**2)/(2.*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':1})

GC_99 = Coupling(name = 'GC_99',
                 value = '-(ee**3*complex(0,1)*I10a33*lambdaT**2*vev**2)/(8.*sw**3*VLQScale**4*cmath.sqrt(2))',
                 order = {'NP':4,'QED':1})

GC_100 = Coupling(name = 'GC_100',
                  value = '-(ee**3*complex(0,1)*I13a33*lambdaT**2*vev**2)/(8.*sw**3*VLQScale**4*cmath.sqrt(2))',
                  order = {'NP':4,'QED':1})

GC_101 = Coupling(name = 'GC_101',
                  value = '(ee**2*complex(0,1)*lambdaT**2*vev**2)/(4.*sw**2*VLQScale**4)',
                  order = {'NP':4})

GC_102 = Coupling(name = 'GC_102',
                  value = '(-3*ee**2*complex(0,1)*I1a33*lambdaT**2*vev**2)/(4.*sw**2*VLQScale**4*cmath.sqrt(2))',
                  order = {'NP':4,'QED':1})

GC_103 = Coupling(name = 'GC_103',
                  value = '(-3*ee**2*complex(0,1)*I2a33*lambdaT**2*vev**2)/(4.*sw**2*VLQScale**4*cmath.sqrt(2))',
                  order = {'NP':4,'QED':1})

GC_104 = Coupling(name = 'GC_104',
                  value = '-(ee*complex(0,1)*I10a33*lambdaT**2*vev**2)/(4.*sw*VLQScale**4*cmath.sqrt(2))',
                  order = {'NP':4,'QED':-1})

GC_105 = Coupling(name = 'GC_105',
                  value = '(ee*complex(0,1)*G*I10a33*lambdaT**2*vev**2)/(2.*sw*VLQScale**4*cmath.sqrt(2))',
                  order = {'NP':4,'QCD':1,'QED':-1})

GC_106 = Coupling(name = 'GC_106',
                  value = '(-3*ee*complex(0,1)*I11a33*lambdaT**2*vev**2)/(2.*sw*VLQScale**4*cmath.sqrt(2))',
                  order = {'NP':4,'QED':1})

GC_107 = Coupling(name = 'GC_107',
                  value = '(-3*ee*complex(0,1)*I12a33*lambdaT**2*vev**2)/(4.*sw*VLQScale**4)',
                  order = {'NP':4})

GC_108 = Coupling(name = 'GC_108',
                  value = '(-3*ee*complex(0,1)*G*I12a33*lambdaT**2*vev**2)/(4.*sw*VLQScale**4)',
                  order = {'NP':4,'QCD':1})

GC_109 = Coupling(name = 'GC_109',
                  value = '-(ee*complex(0,1)*I13a33*lambdaT**2*vev**2)/(4.*sw*VLQScale**4*cmath.sqrt(2))',
                  order = {'NP':4,'QED':-1})

GC_110 = Coupling(name = 'GC_110',
                  value = '-(ee*complex(0,1)*G*I13a33*lambdaT**2*vev**2)/(2.*sw*VLQScale**4*cmath.sqrt(2))',
                  order = {'NP':4,'QCD':1,'QED':-1})

GC_111 = Coupling(name = 'GC_111',
                  value = '(-3*ee*complex(0,1)*I14a33*lambdaT**2*vev**2)/(2.*sw*VLQScale**4*cmath.sqrt(2))',
                  order = {'NP':4,'QED':1})

GC_112 = Coupling(name = 'GC_112',
                  value = '(3*ee*complex(0,1)*I9a33*lambdaT**2*vev**2)/(4.*sw*VLQScale**4)',
                  order = {'NP':4})

GC_113 = Coupling(name = 'GC_113',
                  value = '(-3*ee*complex(0,1)*G*I9a33*lambdaT**2*vev**2)/(4.*sw*VLQScale**4)',
                  order = {'NP':4,'QCD':1})

GC_114 = Coupling(name = 'GC_114',
                  value = '(9*ee*complex(0,1)*I10a33*lambdaT**4*vev**2)/(8.*sw*VLQScale**4*cmath.sqrt(2))',
                  order = {'NP':4,'QED':-1})

GC_115 = Coupling(name = 'GC_115',
                  value = '(9*ee*complex(0,1)*I13a33*lambdaT**4*vev**2)/(8.*sw*VLQScale**4*cmath.sqrt(2))',
                  order = {'NP':4,'QED':-1})

GC_116 = Coupling(name = 'GC_116',
                  value = '(5*complex(0,1)*I3a33*lambdaT**2*vev**3)/(2.*VLQScale**4*cmath.sqrt(2))',
                  order = {'NP':4})

GC_117 = Coupling(name = 'GC_117',
                  value = '(5*complex(0,1)*I4a33*lambdaT**2*vev**3)/(2.*VLQScale**4*cmath.sqrt(2))',
                  order = {'NP':4})

GC_118 = Coupling(name = 'GC_118',
                  value = '-(ee**2*complex(0,1)*I1a33*lambdaT**2*vev**3)/(4.*sw**2*VLQScale**4*cmath.sqrt(2))',
                  order = {'NP':4})

GC_119 = Coupling(name = 'GC_119',
                  value = '-(ee**2*complex(0,1)*I2a33*lambdaT**2*vev**3)/(4.*sw**2*VLQScale**4*cmath.sqrt(2))',
                  order = {'NP':4})

GC_120 = Coupling(name = 'GC_120',
                  value = '-(ee*complex(0,1)*I11a33*lambdaT**2*vev**3)/(2.*sw*VLQScale**4*cmath.sqrt(2))',
                  order = {'NP':4})

GC_121 = Coupling(name = 'GC_121',
                  value = '-(ee*complex(0,1)*I12a33*lambdaT**2*vev**3)/(4.*sw*VLQScale**4)',
                  order = {'NP':4,'QED':-1})

GC_122 = Coupling(name = 'GC_122',
                  value = '-(ee*complex(0,1)*G*I12a33*lambdaT**2*vev**3)/(4.*sw*VLQScale**4)',
                  order = {'NP':4,'QCD':1,'QED':-1})

GC_123 = Coupling(name = 'GC_123',
                  value = '-(ee*complex(0,1)*I14a33*lambdaT**2*vev**3)/(2.*sw*VLQScale**4*cmath.sqrt(2))',
                  order = {'NP':4})

GC_124 = Coupling(name = 'GC_124',
                  value = '(ee*complex(0,1)*I9a33*lambdaT**2*vev**3)/(4.*sw*VLQScale**4)',
                  order = {'NP':4,'QED':-1})

GC_125 = Coupling(name = 'GC_125',
                  value = '-(ee*complex(0,1)*G*I9a33*lambdaT**2*vev**3)/(4.*sw*VLQScale**4)',
                  order = {'NP':4,'QCD':1,'QED':-1})

GC_126 = Coupling(name = 'GC_126',
                  value = '(3*ee*complex(0,1)*I10a33*lambdaT**4*vev**3)/(8.*sw*VLQScale**4*cmath.sqrt(2))',
                  order = {'NP':4,'QED':-2})

GC_127 = Coupling(name = 'GC_127',
                  value = '(3*ee*complex(0,1)*I13a33*lambdaT**4*vev**3)/(8.*sw*VLQScale**4*cmath.sqrt(2))',
                  order = {'NP':4,'QED':-2})

GC_128 = Coupling(name = 'GC_128',
                  value = '(5*complex(0,1)*I3a33*lambdaT**2*vev**4)/(8.*VLQScale**4*cmath.sqrt(2))',
                  order = {'NP':4,'QED':-1})

GC_129 = Coupling(name = 'GC_129',
                  value = '(5*complex(0,1)*I4a33*lambdaT**2*vev**4)/(8.*VLQScale**4*cmath.sqrt(2))',
                  order = {'NP':4,'QED':-1})

GC_130 = Coupling(name = 'GC_130',
                  value = '-(ee*complex(0,1)*I11a33*lambdaT**2*vev**4)/(8.*sw*VLQScale**4*cmath.sqrt(2))',
                  order = {'NP':4,'QED':-1})

GC_131 = Coupling(name = 'GC_131',
                  value = '-(ee*complex(0,1)*I14a33*lambdaT**2*vev**4)/(8.*sw*VLQScale**4*cmath.sqrt(2))',
                  order = {'NP':4,'QED':-1})

GC_132 = Coupling(name = 'GC_132',
                  value = '(3*ee*complex(0,1)*I10a33*lambdaT**4*vev**4)/(32.*sw*VLQScale**4*cmath.sqrt(2))',
                  order = {'NP':4,'QED':-3})

GC_133 = Coupling(name = 'GC_133',
                  value = '(3*ee*complex(0,1)*I13a33*lambdaT**4*vev**4)/(32.*sw*VLQScale**4*cmath.sqrt(2))',
                  order = {'NP':4,'QED':-3})

GC_134 = Coupling(name = 'GC_134',
                  value = '(3*complex(0,1)*I1a33*lambdaT**2)/(2.*VLQScale**2*cmath.sqrt(2))',
                  order = {'NP':2,'QED':1})

GC_135 = Coupling(name = 'GC_135',
                  value = '(3*complex(0,1)*I2a33*lambdaT**2)/(2.*VLQScale**2*cmath.sqrt(2))',
                  order = {'NP':2,'QED':1})

GC_136 = Coupling(name = 'GC_136',
                  value = '-(ee*complex(0,1)*I10a33*lambdaT**2)/(2.*sw*VLQScale**2*cmath.sqrt(2))',
                  order = {'NP':2,'QED':1})

GC_137 = Coupling(name = 'GC_137',
                  value = '-(ee*complex(0,1)*I13a33*lambdaT**2)/(2.*sw*VLQScale**2*cmath.sqrt(2))',
                  order = {'NP':2,'QED':1})

GC_138 = Coupling(name = 'GC_138',
                  value = '(3*complex(0,1)*I1a33*lambdaT**2*vev)/(2.*VLQScale**2*cmath.sqrt(2))',
                  order = {'NP':2})

GC_139 = Coupling(name = 'GC_139',
                  value = '(3*complex(0,1)*I2a33*lambdaT**2*vev)/(2.*VLQScale**2*cmath.sqrt(2))',
                  order = {'NP':2})

GC_140 = Coupling(name = 'GC_140',
                  value = '-(ee*complex(0,1)*I10a33*lambdaT**2*vev)/(2.*sw*VLQScale**2*cmath.sqrt(2))',
                  order = {'NP':2})

GC_141 = Coupling(name = 'GC_141',
                  value = '-(ee*complex(0,1)*I13a33*lambdaT**2*vev)/(2.*sw*VLQScale**2*cmath.sqrt(2))',
                  order = {'NP':2})

GC_142 = Coupling(name = 'GC_142',
                  value = '(3*complex(0,1)*I1a33*lambdaT**2*vev**2)/(4.*VLQScale**2*cmath.sqrt(2))',
                  order = {'NP':2,'QED':-1})

GC_143 = Coupling(name = 'GC_143',
                  value = '(3*complex(0,1)*I2a33*lambdaT**2*vev**2)/(4.*VLQScale**2*cmath.sqrt(2))',
                  order = {'NP':2,'QED':-1})

GC_144 = Coupling(name = 'GC_144',
                  value = '-(ee*complex(0,1)*I10a33*lambdaT**2*vev**2)/(4.*sw*VLQScale**2*cmath.sqrt(2))',
                  order = {'NP':2,'QED':-1})

GC_145 = Coupling(name = 'GC_145',
                  value = '-(ee*complex(0,1)*I13a33*lambdaT**2*vev**2)/(4.*sw*VLQScale**2*cmath.sqrt(2))',
                  order = {'NP':2,'QED':-1})

GC_146 = Coupling(name = 'GC_146',
                  value = '-((complex(0,1)*yb)/cmath.sqrt(2))',
                  order = {'QED':1})

GC_147 = Coupling(name = 'GC_147',
                  value = '-((complex(0,1)*ymt)/vev)',
                  order = {'QED':1})

GC_148 = Coupling(name = 'GC_148',
                  value = '(complex(0,1)*lambdaT**4*vev**3*ymt)/(32.*VLQScale**4)',
                  order = {'NP':4,'QED':-3})

GC_149 = Coupling(name = 'GC_149',
                  value = '-(complex(0,1)*lambdaT**2*vev*ymt)/(4.*VLQScale**2)',
                  order = {'NP':2,'QED':-1})

GC_150 = Coupling(name = 'GC_150',
                  value = '-(complex(0,1)*lambdaT**2*vev*ymt**3)/(4.*VLQScale**4)',
                  order = {'NP':4,'QED':-1})

GC_151 = Coupling(name = 'GC_151',
                  value = '-((complex(0,1)*ytau)/cmath.sqrt(2))',
                  order = {'QED':1})



==> Top_Partner_Dimension_8_UFO/decays.py <==
# This file was automatically created by FeynRules 2.3.47
# Mathematica version: 11.2.0 for Linux x86 (64-bit) (September 11, 2017)
# Date: Mon 11 Oct 2021 11:34:42


from object_library import all_decays, Decay
import particles as P


Decay_H = Decay(name = 'Decay_H',
                particle = P.H,
                partial_widths = {(P.b,P.b__tilde__):'((-12*MB**2*yb**2 + 3*MH**2*yb**2)*cmath.sqrt(-4*MB**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((MH**2*ytau**2 - 4*MTA**2*ytau**2)*cmath.sqrt(MH**4 - 4*MH**2*MTA**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.t,P.t__tilde__):'(((6*MH**2*ymt**2)/vev**2 - (24*MT**2*ymt**2)/vev**2 + (3*lambdaT**8*MH**2*vev**6*ymt**2)/(512.*VLQScale**8) - (3*lambdaT**8*MT**2*vev**6*ymt**2)/(128.*VLQScale**8) - (3*lambdaT**6*MH**2*vev**4*ymt**2)/(32.*VLQScale**6) + (3*lambdaT**6*MT**2*vev**4*ymt**2)/(8.*VLQScale**6) + (3*lambdaT**2*MH**2*ymt**2)/VLQScale**2 - (12*lambdaT**2*MT**2*ymt**2)/VLQScale**2 - (3*lambdaT**6*MH**2*vev**4*ymt**4)/(32.*VLQScale**8) + (3*lambdaT**6*MT**2*vev**4*ymt**4)/(8.*VLQScale**8) + (3*lambdaT**4*MH**2*vev**2*ymt**4)/(4.*VLQScale**6) - (3*lambdaT**4*MT**2*vev**2*ymt**4)/VLQScale**6 + (3*lambdaT**2*MH**2*ymt**4)/VLQScale**4 - (12*lambdaT**2*MT**2*ymt**4)/VLQScale**4 + (3*lambdaT**4*MH**2*vev**2*ymt**6)/(8.*VLQScale**8) - (3*lambdaT**4*MT**2*vev**2*ymt**6)/(2.*VLQScale**8) + (9*I5a33*lambdaT**4*MH**4*vev**4*complexconjugate(I1a33))/(16.*VLQScale**8) + (3*I1a33*lambdaT**4*MH**6*vev**4*complexconjugate(I1a33))/(8.*VLQScale**8) - (9*I5a33*lambdaT**4*MH**2*MT**2*vev**4*complexconjugate(I1a33))/(8.*VLQScale**8) - (9*I6a33*lambdaT**4*MH**2*MT**2*vev**4*complexconjugate(I1a33))/(8.*VLQScale**8) - (3*I1a33*lambdaT**4*MH**4*MT**2*vev**4*complexconjugate(I1a33))/(4.*VLQScale**8) - (3*I2a33*lambdaT**4*MH**4*MT**2*vev**4*complexconjugate(I1a33))/(4.*VLQScale**8) - (135*I5a33*lambdaT**6*MH**2*vev**6*complexconjugate(I1a33))/(256.*VLQScale**8) + (15*I4a33*lambdaT**4*MH**4*vev**6*complexconjugate(I1a33))/(32.*VLQScale**8) - (45*I1a33*lambdaT**6*MH**4*vev**6*complexconjugate(I1a33))/(64.*VLQScale**8) + (135*I5a33*lambdaT**6*MT**2*vev**6*complexconjugate(I1a33))/(128.*VLQScale**8) + (135*I6a33*lambdaT**6*MT**2*vev**6*complexconjugate(I1a33))/(128.*VLQScale**8) - (15*I3a33*lambdaT**4*MH**2*MT**2*vev**6*complexconjugate(I1a33))/(16.*VLQScale**8) - (15*I4a33*lambdaT**4*MH**2*MT**2*vev**6*complexconjugate(I1a33))/(16.*VLQScale**8) + (45*I1a33*lambdaT**6*MH**2*MT**2*vev**6*complexconjugate(I1a33))/(32.*VLQScale**8) + (45*I2a33*lambdaT**6*MH**2*MT**2*vev**6*complexconjugate(I1a33))/(32.*VLQScale**8) - (225*I4a33*lambdaT**6*MH**2*vev**8*complexconjugate(I1a33))/(512.*VLQScale**8) + (675*I1a33*lambdaT**8*MH**2*vev**8*complexconjugate(I1a33))/(2048.*VLQScale**8) + (225*I3a33*lambdaT**6*MT**2*vev**8*complexconjugate(I1a33))/(256.*VLQScale**8) + (225*I4a33*lambdaT**6*MT**2*vev**8*complexconjugate(I1a33))/(256.*VLQScale**8) - (675*I1a33*lambdaT**8*MT**2*vev**8*complexconjugate(I1a33))/(1024.*VLQScale**8) - (675*I2a33*lambdaT**8*MT**2*vev**8*complexconjugate(I1a33))/(1024.*VLQScale**8) + (27*I5a33*lambdaT**4*MH**2*vev**4*complexconjugate(I1a33))/(32.*VLQScale**6) + (9*I1a33*lambdaT**4*MH**4*vev**4*complexconjugate(I1a33))/(8.*VLQScale**6) - (27*I5a33*lambdaT**4*MT**2*vev**4*complexconjugate(I1a33))/(16.*VLQScale**6) - (27*I6a33*lambdaT**4*MT**2*vev**4*complexconjugate(I1a33))/(16.*VLQScale**6) - (9*I1a33*lambdaT**4*MH**2*MT**2*vev**4*complexconjugate(I1a33))/(4.*VLQScale**6) - (9*I2a33*lambdaT**4*MH**2*MT**2*vev**4*complexconjugate(I1a33))/(4.*VLQScale**6) + (45*I4a33*lambdaT**4*MH**2*vev**6*complexconjugate(I1a33))/(64.*VLQScale**6) - (135*I1a33*lambdaT**6*MH**2*vev**6*complexconjugate(I1a33))/(128.*VLQScale**6) - (45*I3a33*lambdaT**4*MT**2*vev**6*complexconjugate(I1a33))/(32.*VLQScale**6) - (45*I4a33*lambdaT**4*MT**2*vev**6*complexconjugate(I1a33))/(32.*VLQScale**6) + (135*I1a33*lambdaT**6*MT**2*vev**6*complexconjugate(I1a33))/(64.*VLQScale**6) + (135*I2a33*lambdaT**6*MT**2*vev**6*complexconjugate(I1a33))/(64.*VLQScale**6) + (27*I1a33*lambdaT**4*MH**2*vev**4*complexconjugate(I1a33))/(32.*VLQScale**4) - (27*I1a33*lambdaT**4*MT**2*vev**4*complexconjugate(I1a33))/(16.*VLQScale**4) - (27*I2a33*lambdaT**4*MT**2*vev**4*complexconjugate(I1a33))/(16.*VLQScale**4) + (9*I6a33*lambdaT**4*MH**4*vev**4*complexconjugate(I2a33))/(16.*VLQScale**8) + (3*I2a33*lambdaT**4*MH**6*vev**4*complexconjugate(I2a33))/(8.*VLQScale**8) - (9*I5a33*lambdaT**4*MH**2*MT**2*vev**4*complexconjugate(I2a33))/(8.*VLQScale**8) - (9*I6a33*lambdaT**4*MH**2*MT**2*vev**4*complexconjugate(I2a33))/(8.*VLQScale**8) - (3*I1a33*lambdaT**4*MH**4*MT**2*vev**4*complexconjugate(I2a33))/(4.*VLQScale**8) - (3*I2a33*lambdaT**4*MH**4*MT**2*vev**4*complexconjugate(I2a33))/(4.*VLQScale**8) - (135*I6a33*lambdaT**6*MH**2*vev**6*complexconjugate(I2a33))/(256.*VLQScale**8) + (15*I3a33*lambdaT**4*MH**4*vev**6*complexconjugate(I2a33))/(32.*VLQScale**8) - (45*I2a33*lambdaT**6*MH**4*vev**6*complexconjugate(I2a33))/(64.*VLQScale**8) + (135*I5a33*lambdaT**6*MT**2*vev**6*complexconjugate(I2a33))/(128.*VLQScale**8) + (135*I6a33*lambdaT**6*MT**2*vev**6*complexconjugate(I2a33))/(128.*VLQScale**8) - (15*I3a33*lambdaT**4*MH**2*MT**2*vev**6*complexconjugate(I2a33))/(16.*VLQScale**8) - (15*I4a33*lambdaT**4*MH**2*MT**2*vev**6*complexconjugate(I2a33))/(16.*VLQScale**8) + (45*I1a33*lambdaT**6*MH**2*MT**2*vev**6*complexconjugate(I2a33))/(32.*VLQScale**8) + (45*I2a33*lambdaT**6*MH**2*MT**2*vev**6*complexconjugate(I2a33))/(32.*VLQScale**8) - (225*I3a33*lambdaT**6*MH**2*vev**8*complexconjugate(I2a33))/(512.*VLQScale**8) + (675*I2a33*lambdaT**8*MH**2*vev**8*complexconjugate(I2a33))/(2048.*VLQScale**8) + (225*I3a33*lambdaT**6*MT**2*vev**8*complexconjugate(I2a33))/(256.*VLQScale**8) + (225*I4a33*lambdaT**6*MT**2*vev**8*complexconjugate(I2a33))/(256.*VLQScale**8) - (675*I1a33*lambdaT**8*MT**2*vev**8*complexconjugate(I2a33))/(1024.*VLQScale**8) - (675*I2a33*lambdaT**8*MT**2*vev**8*complexconjugate(I2a33))/(1024.*VLQScale**8) + (27*I6a33*lambdaT**4*MH**2*vev**4*complexconjugate(I2a33))/(32.*VLQScale**6) + (9*I2a33*lambdaT**4*MH**4*vev**4*complexconjugate(I2a33))/(8.*VLQScale**6) - (27*I5a33*lambdaT**4*MT**2*vev**4*complexconjugate(I2a33))/(16.*VLQScale**6) - (27*I6a33*lambdaT**4*MT**2*vev**4*complexconjugate(I2a33))/(16.*VLQScale**6) - (9*I1a33*lambdaT**4*MH**2*MT**2*vev**4*complexconjugate(I2a33))/(4.*VLQScale**6) - (9*I2a33*lambdaT**4*MH**2*MT**2*vev**4*complexconjugate(I2a33))/(4.*VLQScale**6) + (45*I3a33*lambdaT**4*MH**2*vev**6*complexconjugate(I2a33))/(64.*VLQScale**6) - (135*I2a33*lambdaT**6*MH**2*vev**6*complexconjugate(I2a33))/(128.*VLQScale**6) - (45*I3a33*lambdaT**4*MT**2*vev**6*complexconjugate(I2a33))/(32.*VLQScale**6) - (45*I4a33*lambdaT**4*MT**2*vev**6*complexconjugate(I2a33))/(32.*VLQScale**6) + (135*I1a33*lambdaT**6*MT**2*vev**6*complexconjugate(I2a33))/(64.*VLQScale**6) + (135*I2a33*lambdaT**6*MT**2*vev**6*complexconjugate(I2a33))/(64.*VLQScale**6) + (27*I2a33*lambdaT**4*MH**2*vev**4*complexconjugate(I2a33))/(32.*VLQScale**4) - (27*I1a33*lambdaT**4*MT**2*vev**4*complexconjugate(I2a33))/(16.*VLQScale**4) - (27*I2a33*lambdaT**4*MT**2*vev**4*complexconjugate(I2a33))/(16.*VLQScale**4) + (45*I6a33*lambdaT**4*MH**2*vev**6*complexconjugate(I3a33))/(64.*VLQScale**8) + (15*I2a33*lambdaT**4*MH**4*vev**6*complexconjugate(I3a33))/(32.*VLQScale**8) - (45*I5a33*lambdaT**4*MT**2*vev**6*complexconjugate(I3a33))/(32.*VLQScale**8) - (45*I6a33*lambdaT**4*MT**2*vev**6*complexconjugate(I3a33))/(32.*VLQScale**8) - (15*I1a33*lambdaT**4*MH**2*MT**2*vev**6*complexconjugate(I3a33))/(16.*VLQScale**8) - (15*I2a33*lambdaT**4*MH**2*MT**2*vev**6*complexconjugate(I3a33))/(16.*VLQScale**8) + (75*I3a33*lambdaT**4*MH**2*vev**8*complexconjugate(I3a33))/(128.*VLQScale**8) - (225*I2a33*lambdaT**6*MH**2*vev**8*complexconjugate(I3a33))/(512.*VLQScale**8) - (75*I3a33*lambdaT**4*MT**2*vev**8*complexconjugate(I3a33))/(64.*VLQScale**8) - (75*I4a33*lambdaT**4*MT**2*vev**8*complexconjugate(I3a33))/(64.*VLQScale**8) + (225*I1a33*lambdaT**6*MT**2*vev**8*complexconjugate(I3a33))/(256.*VLQScale**8) + (225*I2a33*lambdaT**6*MT**2*vev**8*complexconjugate(I3a33))/(256.*VLQScale**8) + (45*I2a33*lambdaT**4*MH**2*vev**6*complexconjugate(I3a33))/(64.*VLQScale**6) - (45*I1a33*lambdaT**4*MT**2*vev**6*complexconjugate(I3a33))/(32.*VLQScale**6) - (45*I2a33*lambdaT**4*MT**2*vev**6*complexconjugate(I3a33))/(32.*VLQScale**6) + (45*I5a33*lambdaT**4*MH**2*vev**6*complexconjugate(I4a33))/(64.*VLQScale**8) + (15*I1a33*lambdaT**4*MH**4*vev**6*complexconjugate(I4a33))/(32.*VLQScale**8) - (45*I5a33*lambdaT**4*MT**2*vev**6*complexconjugate(I4a33))/(32.*VLQScale**8) - (45*I6a33*lambdaT**4*MT**2*vev**6*complexconjugate(I4a33))/(32.*VLQScale**8) - (15*I1a33*lambdaT**4*MH**2*MT**2*vev**6*complexconjugate(I4a33))/(16.*VLQScale**8) - (15*I2a33*lambdaT**4*MH**2*MT**2*vev**6*complexconjugate(I4a33))/(16.*VLQScale**8) + (75*I4a33*lambdaT**4*MH**2*vev**8*complexconjugate(I4a33))/(128.*VLQScale**8) - (225*I1a33*lambdaT**6*MH**2*vev**8*complexconjugate(I4a33))/(512.*VLQScale**8) - (75*I3a33*lambdaT**4*MT**2*vev**8*complexconjugate(I4a33))/(64.*VLQScale**8) - (75*I4a33*lambdaT**4*MT**2*vev**8*complexconjugate(I4a33))/(64.*VLQScale**8) + (225*I1a33*lambdaT**6*MT**2*vev**8*complexconjugate(I4a33))/(256.*VLQScale**8) + (225*I2a33*lambdaT**6*MT**2*vev**8*complexconjugate(I4a33))/(256.*VLQScale**8) + (45*I1a33*lambdaT**4*MH**2*vev**6*complexconjugate(I4a33))/(64.*VLQScale**6) - (45*I1a33*lambdaT**4*MT**2*vev**6*complexconjugate(I4a33))/(32.*VLQScale**6) - (45*I2a33*lambdaT**4*MT**2*vev**6*complexconjugate(I4a33))/(32.*VLQScale**6) + (27*I5a33*lambdaT**4*MH**2*vev**4*complexconjugate(I5a33))/(32.*VLQScale**8) + (9*I1a33*lambdaT**4*MH**4*vev**4*complexconjugate(I5a33))/(16.*VLQScale**8) - (27*I5a33*lambdaT**4*MT**2*vev**4*complexconjugate(I5a33))/(16.*VLQScale**8) - (27*I6a33*lambdaT**4*MT**2*vev**4*complexconjugate(I5a33))/(16.*VLQScale**8) - (9*I1a33*lambdaT**4*MH**2*MT**2*vev**4*complexconjugate(I5a33))/(8.*VLQScale**8) - (9*I2a33*lambdaT**4*MH**2*MT**2*vev**4*complexconjugate(I5a33))/(8.*VLQScale**8) + (45*I4a33*lambdaT**4*MH**2*vev**6*complexconjugate(I5a33))/(64.*VLQScale**8) - (135*I1a33*lambdaT**6*MH**2*vev**6*complexconjugate(I5a33))/(256.*VLQScale**8) - (45*I3a33*lambdaT**4*MT**2*vev**6*complexconjugate(I5a33))/(32.*VLQScale**8) - (45*I4a33*lambdaT**4*MT**2*vev**6*complexconjugate(I5a33))/(32.*VLQScale**8) + (135*I1a33*lambdaT**6*MT**2*vev**6*complexconjugate(I5a33))/(128.*VLQScale**8) + (135*I2a33*lambdaT**6*MT**2*vev**6*complexconjugate(I5a33))/(128.*VLQScale**8) + (27*I1a33*lambdaT**4*MH**2*vev**4*complexconjugate(I5a33))/(32.*VLQScale**6) - (27*I1a33*lambdaT**4*MT**2*vev**4*complexconjugate(I5a33))/(16.*VLQScale**6) - (27*I2a33*lambdaT**4*MT**2*vev**4*complexconjugate(I5a33))/(16.*VLQScale**6) + (27*I6a33*lambdaT**4*MH**2*vev**4*complexconjugate(I6a33))/(32.*VLQScale**8) + (9*I2a33*lambdaT**4*MH**4*vev**4*complexconjugate(I6a33))/(16.*VLQScale**8) - (27*I5a33*lambdaT**4*MT**2*vev**4*complexconjugate(I6a33))/(16.*VLQScale**8) - (27*I6a33*lambdaT**4*MT**2*vev**4*complexconjugate(I6a33))/(16.*VLQScale**8) - (9*I1a33*lambdaT**4*MH**2*MT**2*vev**4*complexconjugate(I6a33))/(8.*VLQScale**8) - (9*I2a33*lambdaT**4*MH**2*MT**2*vev**4*complexconjugate(I6a33))/(8.*VLQScale**8) + (45*I3a33*lambdaT**4*MH**2*vev**6*complexconjugate(I6a33))/(64.*VLQScale**8) - (135*I2a33*lambdaT**6*MH**2*vev**6*complexconjugate(I6a33))/(256.*VLQScale**8) - (45*I3a33*lambdaT**4*MT**2*vev**6*complexconjugate(I6a33))/(32.*VLQScale**8) - (45*I4a33*lambdaT**4*MT**2*vev**6*complexconjugate(I6a33))/(32.*VLQScale**8) + (135*I1a33*lambdaT**6*MT**2*vev**6*complexconjugate(I6a33))/(128.*VLQScale**8) + (135*I2a33*lambdaT**6*MT**2*vev**6*complexconjugate(I6a33))/(128.*VLQScale**8) + (27*I2a33*lambdaT**4*MH**2*vev**4*complexconjugate(I6a33))/(32.*VLQScale**6) - (27*I1a33*lambdaT**4*MT**2*vev**4*complexconjugate(I6a33))/(16.*VLQScale**6) - (27*I2a33*lambdaT**4*MT**2*vev**4*complexconjugate(I6a33))/(16.*VLQScale**6) + (3*I7a33*lambdaT**4*MH**2*MT**2*vev**6*complexconjugate(I7a33))/(32.*VLQScale**8) - (3*I8a33*lambdaT**4*MH**2*MT**2*vev**6*complexconjugate(I7a33))/(32.*VLQScale**8) - (3*I7a33*lambdaT**4*MH**2*MT**2*vev**6*complexconjugate(I8a33))/(32.*VLQScale**8) + (3*I8a33*lambdaT**4*MH**2*MT**2*vev**6*complexconjugate(I8a33))/(32.*VLQScale**8) + (9*I5a33*lambdaT**6*MH**2*vev**5*ymt)/(128.*VLQScale**8*cmath.sqrt(2)) + (9*I6a33*lambdaT**6*MH**2*vev**5*ymt)/(128.*VLQScale**8*cmath.sqrt(2)) + (3*I1a33*lambdaT**6*MH**4*vev**5*ymt)/(64.*VLQScale**8*cmath.sqrt(2)) + (3*I2a33*lambdaT**6*MH**4*vev**5*ymt)/(64.*VLQScale**8*cmath.sqrt(2)) - (9*I5a33*lambdaT**6*MT**2*vev**5*ymt)/(32.*VLQScale**8*cmath.sqrt(2)) - (9*I6a33*lambdaT**6*MT**2*vev**5*ymt)/(32.*VLQScale**8*cmath.sqrt(2)) - (3*I1a33*lambdaT**6*MH**2*MT**2*vev**5*ymt)/(16.*VLQScale**8*cmath.sqrt(2)) - (3*I2a33*lambdaT**6*MH**2*MT**2*vev**5*ymt)/(16.*VLQScale**8*cmath.sqrt(2)) + (15*I3a33*lambdaT**6*MH**2*vev**7*ymt)/(256.*VLQScale**8*cmath.sqrt(2)) + (15*I4a33*lambdaT**6*MH**2*vev**7*ymt)/(256.*VLQScale**8*cmath.sqrt(2)) - (45*I1a33*lambdaT**8*MH**2*vev**7*ymt)/(1024.*VLQScale**8*cmath.sqrt(2)) - (45*I2a33*lambdaT**8*MH**2*vev**7*ymt)/(1024.*VLQScale**8*cmath.sqrt(2)) - (15*I3a33*lambdaT**6*MT**2*vev**7*ymt)/(64.*VLQScale**8*cmath.sqrt(2)) - (15*I4a33*lambdaT**6*MT**2*vev**7*ymt)/(64.*VLQScale**8*cmath.sqrt(2)) + (45*I1a33*lambdaT**8*MT**2*vev**7*ymt)/(256.*VLQScale**8*cmath.sqrt(2)) + (45*I2a33*lambdaT**8*MT**2*vev**7*ymt)/(256.*VLQScale**8*cmath.sqrt(2)) - (9*I5a33*lambdaT**4*MH**2*vev**3*ymt)/(16.*VLQScale**6*cmath.sqrt(2)) - (9*I6a33*lambdaT**4*MH**2*vev**3*ymt)/(16.*VLQScale**6*cmath.sqrt(2)) - (3*I1a33*lambdaT**4*MH**4*vev**3*ymt)/(8.*VLQScale**6*cmath.sqrt(2)) - (3*I2a33*lambdaT**4*MH**4*vev**3*ymt)/(8.*VLQScale**6*cmath.sqrt(2)) + (9*I5a33*lambdaT**4*MT**2*vev**3*ymt)/(4.*VLQScale**6*cmath.sqrt(2)) + (9*I6a33*lambdaT**4*MT**2*vev**3*ymt)/(4.*VLQScale**6*cmath.sqrt(2)) + (3*I1a33*lambdaT**4*MH**2*MT**2*vev**3*ymt)/(2.*VLQScale**6*cmath.sqrt(2)) + (3*I2a33*lambdaT**4*MH**2*MT**2*vev**3*ymt)/(2.*VLQScale**6*cmath.sqrt(2)) - (15*I3a33*lambdaT**4*MH**2*vev**5*ymt)/(32.*VLQScale**6*cmath.sqrt(2)) - (15*I4a33*lambdaT**4*MH**2*vev**5*ymt)/(32.*VLQScale**6*cmath.sqrt(2)) + (27*I1a33*lambdaT**6*MH**2*vev**5*ymt)/(64.*VLQScale**6*cmath.sqrt(2)) + (27*I2a33*lambdaT**6*MH**2*vev**5*ymt)/(64.*VLQScale**6*cmath.sqrt(2)) + (15*I3a33*lambdaT**4*MT**2*vev**5*ymt)/(8.*VLQScale**6*cmath.sqrt(2)) + (15*I4a33*lambdaT**4*MT**2*vev**5*ymt)/(8.*VLQScale**6*cmath.sqrt(2)) - (27*I1a33*lambdaT**6*MT**2*vev**5*ymt)/(16.*VLQScale**6*cmath.sqrt(2)) - (27*I2a33*lambdaT**6*MT**2*vev**5*ymt)/(16.*VLQScale**6*cmath.sqrt(2)) - (9*I5a33*lambdaT**2*MH**2*vev*ymt)/(4.*VLQScale**4*cmath.sqrt(2)) - (9*I6a33*lambdaT**2*MH**2*vev*ymt)/(4.*VLQScale**4*cmath.sqrt(2)) - (3*I1a33*lambdaT**2*MH**4*vev*ymt)/(2.*VLQScale**4*cmath.sqrt(2)) - (3*I2a33*lambdaT**2*MH**4*vev*ymt)/(2.*VLQScale**4*cmath.sqrt(2)) + (9*I5a33*lambdaT**2*MT**2*vev*ymt)/(VLQScale**4*cmath.sqrt(2)) + (9*I6a33*lambdaT**2*MT**2*vev*ymt)/(VLQScale**4*cmath.sqrt(2)) - (15*I3a33*lambdaT**2*MH**2*vev**3*ymt)/(8.*VLQScale**4*cmath.sqrt(2)) - (15*I4a33*lambdaT**2*MH**2*vev**3*ymt)/(8.*VLQScale**4*cmath.sqrt(2)) + (27*I1a33*lambdaT**4*MH**2*vev**3*ymt)/(32.*VLQScale**4*cmath.sqrt(2)) + (27*I2a33*lambdaT**4*MH**2*vev**3*ymt)/(32.*VLQScale**4*cmath.sqrt(2)) + (15*I3a33*lambdaT**2*MT**2*vev**3*ymt)/(2.*VLQScale**4*cmath.sqrt(2)) + (15*I4a33*lambdaT**2*MT**2*vev**3*ymt)/(2.*VLQScale**4*cmath.sqrt(2)) - (27*I1a33*lambdaT**4*MT**2*vev**3*ymt)/(8.*VLQScale**4*cmath.sqrt(2)) - (27*I2a33*lambdaT**4*MT**2*vev**3*ymt)/(8.*VLQScale**4*cmath.sqrt(2)) - (9*I1a33*lambdaT**2*MH**2*vev*ymt)/(4.*VLQScale**2*cmath.sqrt(2)) - (9*I2a33*lambdaT**2*MH**2*vev*ymt)/(4.*VLQScale**2*cmath.sqrt(2)) + (9*I1a33*lambdaT**2*MT**2*vev*ymt)/(VLQScale**2*cmath.sqrt(2)) + (9*I2a33*lambdaT**2*MT**2*vev*ymt)/(VLQScale**2*cmath.sqrt(2)) - (9*I5a33*lambdaT**4*MH**2*vev**3*ymt**3)/(16.*VLQScale**8*cmath.sqrt(2)) - (9*I6a33*lambdaT**4*MH**2*vev**3*ymt**3)/(16.*VLQScale**8*cmath.sqrt(2)) - (3*I1a33*lambdaT**4*MH**4*vev**3*ymt**3)/(8.*VLQScale**8*cmath.sqrt(2)) - (3*I2a33*lambdaT**4*MH**4*vev**3*ymt**3)/(8.*VLQScale**8*cmath.sqrt(2)) + (9*I5a33*lambdaT**4*MT**2*vev**3*ymt**3)/(4.*VLQScale**8*cmath.sqrt(2)) + (9*I6a33*lambdaT**4*MT**2*vev**3*ymt**3)/(4.*VLQScale**8*cmath.sqrt(2)) + (3*I1a33*lambdaT**4*MH**2*MT**2*vev**3*ymt**3)/(2.*VLQScale**8*cmath.sqrt(2)) + (3*I2a33*lambdaT**4*MH**2*MT**2*vev**3*ymt**3)/(2.*VLQScale**8*cmath.sqrt(2)) - (15*I3a33*lambdaT**4*MH**2*vev**5*ymt**3)/(32.*VLQScale**8*cmath.sqrt(2)) - (15*I4a33*lambdaT**4*MH**2*vev**5*ymt**3)/(32.*VLQScale**8*cmath.sqrt(2)) + (45*I1a33*lambdaT**6*MH**2*vev**5*ymt**3)/(128.*VLQScale**8*cmath.sqrt(2)) + (45*I2a33*lambdaT**6*MH**2*vev**5*ymt**3)/(128.*VLQScale**8*cmath.sqrt(2)) + (15*I3a33*lambdaT**4*MT**2*vev**5*ymt**3)/(8.*VLQScale**8*cmath.sqrt(2)) + (15*I4a33*lambdaT**4*MT**2*vev**5*ymt**3)/(8.*VLQScale**8*cmath.sqrt(2)) - (45*I1a33*lambdaT**6*MT**2*vev**5*ymt**3)/(32.*VLQScale**8*cmath.sqrt(2)) - (45*I2a33*lambdaT**6*MT**2*vev**5*ymt**3)/(32.*VLQScale**8*cmath.sqrt(2)) - (9*I1a33*lambdaT**4*MH**2*vev**3*ymt**3)/(16.*VLQScale**6*cmath.sqrt(2)) - (9*I2a33*lambdaT**4*MH**2*vev**3*ymt**3)/(16.*VLQScale**6*cmath.sqrt(2)) + (9*I1a33*lambdaT**4*MT**2*vev**3*ymt**3)/(4.*VLQScale**6*cmath.sqrt(2)) + (9*I2a33*lambdaT**4*MT**2*vev**3*ymt**3)/(4.*VLQScale**6*cmath.sqrt(2)) + (3*I7a33*lambdaT**4*MH**4*MT*vev**5*complexconjugate(I1a33))/(16.*VLQScale**8*cmath.sqrt(2)) - (3*I8a33*lambdaT**4*MH**4*MT*vev**5*complexconjugate(I1a33))/(16.*VLQScale**8*cmath.sqrt(2)) - (45*I7a33*lambdaT**6*MH**2*MT*vev**7*complexconjugate(I1a33))/(256.*VLQScale**8*cmath.sqrt(2)) + (45*I8a33*lambdaT**6*MH**2*MT*vev**7*complexconjugate(I1a33))/(256.*VLQScale**8*cmath.sqrt(2)) + (9*I7a33*lambdaT**4*MH**2*MT*vev**5*complexconjugate(I1a33))/(32.*VLQScale**6*cmath.sqrt(2)) - (9*I8a33*lambdaT**4*MH**2*MT*vev**5*complexconjugate(I1a33))/(32.*VLQScale**6*cmath.sqrt(2)) + (3*lambdaT**6*MH**4*vev**5*ymt*complexconjugate(I1a33))/(64.*VLQScale**8*cmath.sqrt(2)) - (3*lambdaT**6*MH**2*MT**2*vev**5*ymt*complexconjugate(I1a33))/(16.*VLQScale**8*cmath.sqrt(2)) - (45*lambdaT**8*MH**2*vev**7*ymt*complexconjugate(I1a33))/(1024.*VLQScale**8*cmath.sqrt(2)) + (45*lambdaT**8*MT**2*vev**7*ymt*complexconjugate(I1a33))/(256.*VLQScale**8*cmath.sqrt(2)) - (3*lambdaT**4*MH**4*vev**3*ymt*complexconjugate(I1a33))/(8.*VLQScale**6*cmath.sqrt(2)) + (3*lambdaT**4*MH**2*MT**2*vev**3*ymt*complexconjugate(I1a33))/(2.*VLQScale**6*cmath.sqrt(2)) + (27*lambdaT**6*MH**2*vev**5*ymt*complexconjugate(I1a33))/(64.*VLQScale**6*cmath.sqrt(2)) - (27*lambdaT**6*MT**2*vev**5*ymt*complexconjugate(I1a33))/(16.*VLQScale**6*cmath.sqrt(2)) - (3*lambdaT**2*MH**4*vev*ymt*complexconjugate(I1a33))/(2.*VLQScale**4*cmath.sqrt(2)) + (27*lambdaT**4*MH**2*vev**3*ymt*complexconjugate(I1a33))/(32.*VLQScale**4*cmath.sqrt(2)) - (27*lambdaT**4*MT**2*vev**3*ymt*complexconjugate(I1a33))/(8.*VLQScale**4*cmath.sqrt(2)) - (9*lambdaT**2*MH**2*vev*ymt*complexconjugate(I1a33))/(4.*VLQScale**2*cmath.sqrt(2)) + (9*lambdaT**2*MT**2*vev*ymt*complexconjugate(I1a33))/(VLQScale**2*cmath.sqrt(2)) - (3*lambdaT**4*MH**4*vev**3*ymt**3*complexconjugate(I1a33))/(8.*VLQScale**8*cmath.sqrt(2)) + (3*lambdaT**4*MH**2*MT**2*vev**3*ymt**3*complexconjugate(I1a33))/(2.*VLQScale**8*cmath.sqrt(2)) + (45*lambdaT**6*MH**2*vev**5*ymt**3*complexconjugate(I1a33))/(128.*VLQScale**8*cmath.sqrt(2)) - (45*lambdaT**6*MT**2*vev**5*ymt**3*complexconjugate(I1a33))/(32.*VLQScale**8*cmath.sqrt(2)) - (9*lambdaT**4*MH**2*vev**3*ymt**3*complexconjugate(I1a33))/(16.*VLQScale**6*cmath.sqrt(2)) + (9*lambdaT**4*MT**2*vev**3*ymt**3*complexconjugate(I1a33))/(4.*VLQScale**6*cmath.sqrt(2)) - (3*I7a33*lambdaT**4*MH**4*MT*vev**5*complexconjugate(I2a33))/(16.*VLQScale**8*cmath.sqrt(2)) + (3*I8a33*lambdaT**4*MH**4*MT*vev**5*complexconjugate(I2a33))/(16.*VLQScale**8*cmath.sqrt(2)) + (45*I7a33*lambdaT**6*MH**2*MT*vev**7*complexconjugate(I2a33))/(256.*VLQScale**8*cmath.sqrt(2)) - (45*I8a33*lambdaT**6*MH**2*MT*vev**7*complexconjugate(I2a33))/(256.*VLQScale**8*cmath.sqrt(2)) - (9*I7a33*lambdaT**4*MH**2*MT*vev**5*complexconjugate(I2a33))/(32.*VLQScale**6*cmath.sqrt(2)) + (9*I8a33*lambdaT**4*MH**2*MT*vev**5*complexconjugate(I2a33))/(32.*VLQScale**6*cmath.sqrt(2)) + (3*lambdaT**6*MH**4*vev**5*ymt*complexconjugate(I2a33))/(64.*VLQScale**8*cmath.sqrt(2)) - (3*lambdaT**6*MH**2*MT**2*vev**5*ymt*complexconjugate(I2a33))/(16.*VLQScale**8*cmath.sqrt(2)) - (45*lambdaT**8*MH**2*vev**7*ymt*complexconjugate(I2a33))/(1024.*VLQScale**8*cmath.sqrt(2)) + (45*lambdaT**8*MT**2*vev**7*ymt*complexconjugate(I2a33))/(256.*VLQScale**8*cmath.sqrt(2)) - (3*lambdaT**4*MH**4*vev**3*ymt*complexconjugate(I2a33))/(8.*VLQScale**6*cmath.sqrt(2)) + (3*lambdaT**4*MH**2*MT**2*vev**3*ymt*complexconjugate(I2a33))/(2.*VLQScale**6*cmath.sqrt(2)) + (27*lambdaT**6*MH**2*vev**5*ymt*complexconjugate(I2a33))/(64.*VLQScale**6*cmath.sqrt(2)) - (27*lambdaT**6*MT**2*vev**5*ymt*complexconjugate(I2a33))/(16.*VLQScale**6*cmath.sqrt(2)) - (3*lambdaT**2*MH**4*vev*ymt*complexconjugate(I2a33))/(2.*VLQScale**4*cmath.sqrt(2)) + (27*lambdaT**4*MH**2*vev**3*ymt*complexconjugate(I2a33))/(32.*VLQScale**4*cmath.sqrt(2)) - (27*lambdaT**4*MT**2*vev**3*ymt*complexconjugate(I2a33))/(8.*VLQScale**4*cmath.sqrt(2)) - (9*lambdaT**2*MH**2*vev*ymt*complexconjugate(I2a33))/(4.*VLQScale**2*cmath.sqrt(2)) + (9*lambdaT**2*MT**2*vev*ymt*complexconjugate(I2a33))/(VLQScale**2*cmath.sqrt(2)) - (3*lambdaT**4*MH**4*vev**3*ymt**3*complexconjugate(I2a33))/(8.*VLQScale**8*cmath.sqrt(2)) + (3*lambdaT**4*MH**2*MT**2*vev**3*ymt**3*complexconjugate(I2a33))/(2.*VLQScale**8*cmath.sqrt(2)) + (45*lambdaT**6*MH**2*vev**5*ymt**3*complexconjugate(I2a33))/(128.*VLQScale**8*cmath.sqrt(2)) - (45*lambdaT**6*MT**2*vev**5*ymt**3*complexconjugate(I2a33))/(32.*VLQScale**8*cmath.sqrt(2)) - (9*lambdaT**4*MH**2*vev**3*ymt**3*complexconjugate(I2a33))/(16.*VLQScale**6*cmath.sqrt(2)) + (9*lambdaT**4*MT**2*vev**3*ymt**3*complexconjugate(I2a33))/(4.*VLQScale**6*cmath.sqrt(2)) - (15*I7a33*lambdaT**4*MH**2*MT*vev**7*complexconjugate(I3a33))/(64.*VLQScale**8*cmath.sqrt(2)) + (15*I8a33*lambdaT**4*MH**2*MT*vev**7*complexconjugate(I3a33))/(64.*VLQScale**8*cmath.sqrt(2)) + (15*lambdaT**6*MH**2*vev**7*ymt*complexconjugate(I3a33))/(256.*VLQScale**8*cmath.sqrt(2)) - (15*lambdaT**6*MT**2*vev**7*ymt*complexconjugate(I3a33))/(64.*VLQScale**8*cmath.sqrt(2)) - (15*lambdaT**4*MH**2*vev**5*ymt*complexconjugate(I3a33))/(32.*VLQScale**6*cmath.sqrt(2)) + (15*lambdaT**4*MT**2*vev**5*ymt*complexconjugate(I3a33))/(8.*VLQScale**6*cmath.sqrt(2)) - (15*lambdaT**2*MH**2*vev**3*ymt*complexconjugate(I3a33))/(8.*VLQScale**4*cmath.sqrt(2)) + (15*lambdaT**2*MT**2*vev**3*ymt*complexconjugate(I3a33))/(2.*VLQScale**4*cmath.sqrt(2)) - (15*lambdaT**4*MH**2*vev**5*ymt**3*complexconjugate(I3a33))/(32.*VLQScale**8*cmath.sqrt(2)) + (15*lambdaT**4*MT**2*vev**5*ymt**3*complexconjugate(I3a33))/(8.*VLQScale**8*cmath.sqrt(2)) + (15*I7a33*lambdaT**4*MH**2*MT*vev**7*complexconjugate(I4a33))/(64.*VLQScale**8*cmath.sqrt(2)) - (15*I8a33*lambdaT**4*MH**2*MT*vev**7*complexconjugate(I4a33))/(64.*VLQScale**8*cmath.sqrt(2)) + (15*lambdaT**6*MH**2*vev**7*ymt*complexconjugate(I4a33))/(256.*VLQScale**8*cmath.sqrt(2)) - (15*lambdaT**6*MT**2*vev**7*ymt*complexconjugate(I4a33))/(64.*VLQScale**8*cmath.sqrt(2)) - (15*lambdaT**4*MH**2*vev**5*ymt*complexconjugate(I4a33))/(32.*VLQScale**6*cmath.sqrt(2)) + (15*lambdaT**4*MT**2*vev**5*ymt*complexconjugate(I4a33))/(8.*VLQScale**6*cmath.sqrt(2)) - (15*lambdaT**2*MH**2*vev**3*ymt*complexconjugate(I4a33))/(8.*VLQScale**4*cmath.sqrt(2)) + (15*lambdaT**2*MT**2*vev**3*ymt*complexconjugate(I4a33))/(2.*VLQScale**4*cmath.sqrt(2)) - (15*lambdaT**4*MH**2*vev**5*ymt**3*complexconjugate(I4a33))/(32.*VLQScale**8*cmath.sqrt(2)) + (15*lambdaT**4*MT**2*vev**5*ymt**3*complexconjugate(I4a33))/(8.*VLQScale**8*cmath.sqrt(2)) + (9*I7a33*lambdaT**4*MH**2*MT*vev**5*complexconjugate(I5a33))/(32.*VLQScale**8*cmath.sqrt(2)) - (9*I8a33*lambdaT**4*MH**2*MT*vev**5*complexconjugate(I5a33))/(32.*VLQScale**8*cmath.sqrt(2)) + (9*lambdaT**6*MH**2*vev**5*ymt*complexconjugate(I5a33))/(128.*VLQScale**8*cmath.sqrt(2)) - (9*lambdaT**6*MT**2*vev**5*ymt*complexconjugate(I5a33))/(32.*VLQScale**8*cmath.sqrt(2)) - (9*lambdaT**4*MH**2*vev**3*ymt*complexconjugate(I5a33))/(16.*VLQScale**6*cmath.sqrt(2)) + (9*lambdaT**4*MT**2*vev**3*ymt*complexconjugate(I5a33))/(4.*VLQScale**6*cmath.sqrt(2)) - (9*lambdaT**2*MH**2*vev*ymt*complexconjugate(I5a33))/(4.*VLQScale**4*cmath.sqrt(2)) + (9*lambdaT**2*MT**2*vev*ymt*complexconjugate(I5a33))/(VLQScale**4*cmath.sqrt(2)) - (9*lambdaT**4*MH**2*vev**3*ymt**3*complexconjugate(I5a33))/(16.*VLQScale**8*cmath.sqrt(2)) + (9*lambdaT**4*MT**2*vev**3*ymt**3*complexconjugate(I5a33))/(4.*VLQScale**8*cmath.sqrt(2)) - (9*I7a33*lambdaT**4*MH**2*MT*vev**5*complexconjugate(I6a33))/(32.*VLQScale**8*cmath.sqrt(2)) + (9*I8a33*lambdaT**4*MH**2*MT*vev**5*complexconjugate(I6a33))/(32.*VLQScale**8*cmath.sqrt(2)) + (9*lambdaT**6*MH**2*vev**5*ymt*complexconjugate(I6a33))/(128.*VLQScale**8*cmath.sqrt(2)) - (9*lambdaT**6*MT**2*vev**5*ymt*complexconjugate(I6a33))/(32.*VLQScale**8*cmath.sqrt(2)) - (9*lambdaT**4*MH**2*vev**3*ymt*complexconjugate(I6a33))/(16.*VLQScale**6*cmath.sqrt(2)) + (9*lambdaT**4*MT**2*vev**3*ymt*complexconjugate(I6a33))/(4.*VLQScale**6*cmath.sqrt(2)) - (9*lambdaT**2*MH**2*vev*ymt*complexconjugate(I6a33))/(4.*VLQScale**4*cmath.sqrt(2)) + (9*lambdaT**2*MT**2*vev*ymt*complexconjugate(I6a33))/(VLQScale**4*cmath.sqrt(2)) - (9*lambdaT**4*MH**2*vev**3*ymt**3*complexconjugate(I6a33))/(16.*VLQScale**8*cmath.sqrt(2)) + (9*lambdaT**4*MT**2*vev**3*ymt**3*complexconjugate(I6a33))/(4.*VLQScale**8*cmath.sqrt(2)) + (9*I5a33*lambdaT**4*MH**2*MT*vev**5*complexconjugate(I7a33))/(32.*VLQScale**8*cmath.sqrt(2)) - (9*I6a33*lambdaT**4*MH**2*MT*vev**5*complexconjugate(I7a33))/(32.*VLQScale**8*cmath.sqrt(2)) + (3*I1a33*lambdaT**4*MH**4*MT*vev**5*complexconjugate(I7a33))/(16.*VLQScale**8*cmath.sqrt(2)) - (3*I2a33*lambdaT**4*MH**4*MT*vev**5*complexconjugate(I7a33))/(16.*VLQScale**8*cmath.sqrt(2)) - (15*I3a33*lambdaT**4*MH**2*MT*vev**7*complexconjugate(I7a33))/(64.*VLQScale**8*cmath.sqrt(2)) + (15*I4a33*lambdaT**4*MH**2*MT*vev**7*complexconjugate(I7a33))/(64.*VLQScale**8*cmath.sqrt(2)) - (45*I1a33*lambdaT**6*MH**2*MT*vev**7*complexconjugate(I7a33))/(256.*VLQScale**8*cmath.sqrt(2)) + (45*I2a33*lambdaT**6*MH**2*MT*vev**7*complexconjugate(I7a33))/(256.*VLQScale**8*cmath.sqrt(2)) + (9*I1a33*lambdaT**4*MH**2*MT*vev**5*complexconjugate(I7a33))/(32.*VLQScale**6*cmath.sqrt(2)) - (9*I2a33*lambdaT**4*MH**2*MT*vev**5*complexconjugate(I7a33))/(32.*VLQScale**6*cmath.sqrt(2)) - (9*I5a33*lambdaT**4*MH**2*MT*vev**5*complexconjugate(I8a33))/(32.*VLQScale**8*cmath.sqrt(2)) + (9*I6a33*lambdaT**4*MH**2*MT*vev**5*complexconjugate(I8a33))/(32.*VLQScale**8*cmath.sqrt(2)) - (3*I1a33*lambdaT**4*MH**4*MT*vev**5*complexconjugate(I8a33))/(16.*VLQScale**8*cmath.sqrt(2)) + (3*I2a33*lambdaT**4*MH**4*MT*vev**5*complexconjugate(I8a33))/(16.*VLQScale**8*cmath.sqrt(2)) + (15*I3a33*lambdaT**4*MH**2*MT*vev**7*complexconjugate(I8a33))/(64.*VLQScale**8*cmath.sqrt(2)) - (15*I4a33*lambdaT**4*MH**2*MT*vev**7*complexconjugate(I8a33))/(64.*VLQScale**8*cmath.sqrt(2)) + (45*I1a33*lambdaT**6*MH**2*MT*vev**7*complexconjugate(I8a33))/(256.*VLQScale**8*cmath.sqrt(2)) - (45*I2a33*lambdaT**6*MH**2*MT*vev**7*complexconjugate(I8a33))/(256.*VLQScale**8*cmath.sqrt(2)) - (9*I1a33*lambdaT**4*MH**2*MT*vev**5*complexconjugate(I8a33))/(32.*VLQScale**6*cmath.sqrt(2)) + (9*I2a33*lambdaT**4*MH**2*MT*vev**5*complexconjugate(I8a33))/(32.*VLQScale**6*cmath.sqrt(2)) + (3*I1a33*lambdaT**2*MH**2*MT**2*vev*ymt*cmath.sqrt(2))/VLQScale**4 + (3*I2a33*lambdaT**2*MH**2*MT**2*vev*ymt*cmath.sqrt(2))/VLQScale**4 + (3*lambdaT**2*MH**2*MT**2*vev*ymt*complexconjugate(I1a33)*cmath.sqrt(2))/VLQScale**4 + (3*lambdaT**2*MH**2*MT**2*vev*ymt*complexconjugate(I2a33)*cmath.sqrt(2))/VLQScale**4)*cmath.sqrt(MH**4 - 4*MH**2*MT**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.W__minus__,P.W__plus__):'(((3*ee**4*vev**2)/(4.*sw**4) + (ee**4*MH**4*vev**2)/(16.*MW**4*sw**4) - (ee**4*MH**2*vev**2)/(4.*MW**2*sw**4))*cmath.sqrt(MH**4 - 4*MH**2*MW**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Z,P.Z):'(((9*ee**4*vev**2)/2. + (3*ee**4*MH**4*vev**2)/(8.*MZ**4) - (3*ee**4*MH**2*vev**2)/(2.*MZ**2) + (3*cw**4*ee**4*vev**2)/(4.*sw**4) + (cw**4*ee**4*MH**4*vev**2)/(16.*MZ**4*sw**4) - (cw**4*ee**4*MH**2*vev**2)/(4.*MZ**2*sw**4) + (3*cw**2*ee**4*vev**2)/sw**2 + (cw**2*ee**4*MH**4*vev**2)/(4.*MZ**4*sw**2) - (cw**2*ee**4*MH**2*vev**2)/(MZ**2*sw**2) + (3*ee**4*sw**2*vev**2)/cw**2 + (ee**4*MH**4*sw**2*vev**2)/(4.*cw**2*MZ**4) - (ee**4*MH**2*sw**2*vev**2)/(cw**2*MZ**2) + (3*ee**4*sw**4*vev**2)/(4.*cw**4) + (ee**4*MH**4*sw**4*vev**2)/(16.*cw**4*MZ**4) - (ee**4*MH**2*sw**4*vev**2)/(4.*cw**4*MZ**2))*cmath.sqrt(MH**4 - 4*MH**2*MZ**2))/(32.*cmath.pi*abs(MH)**3)'})

Decay_Z = Decay(name = 'Decay_Z',
                particle = P.Z,
                partial_widths = {(P.W__minus__,P.W__plus__):'(((-12*cw**2*ee**2*MW**2)/sw**2 - (17*cw**2*ee**2*MZ**2)/sw**2 + (4*cw**2*ee**2*MZ**4)/(MW**2*sw**2) + (cw**2*ee**2*MZ**6)/(4.*MW**4*sw**2))*cmath.sqrt(-4*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.u__tilde__):'(MZ**2*(-(ee**2*MZ**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.c__tilde__):'(MZ**2*(-(ee**2*MZ**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.t__tilde__):'((-11*ee**2*MT**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MT**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MT**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2) - (3*ee**2*lambdaT**4*MT**2*vev**4)/(4.*VLQScale**4) + (3*ee**2*lambdaT**4*MZ**2*vev**4)/(4.*VLQScale**4) - (3*cw**2*ee**2*lambdaT**4*MT**2*vev**4)/(8.*sw**2*VLQScale**4) + (3*cw**2*ee**2*lambdaT**4*MZ**2*vev**4)/(8.*sw**2*VLQScale**4) - (3*ee**2*lambdaT**4*MT**2*sw**2*vev**4)/(8.*cw**2*VLQScale**4) + (3*ee**2*lambdaT**4*MZ**2*sw**2*vev**4)/(8.*cw**2*VLQScale**4) + (7*ee**2*lambdaT**2*MT**2*vev**2)/VLQScale**2 - (ee**2*lambdaT**2*MZ**2*vev**2)/VLQScale**2 + (3*cw**2*ee**2*lambdaT**2*MT**2*vev**2)/(2.*sw**2*VLQScale**2) - (3*cw**2*ee**2*lambdaT**2*MZ**2*vev**2)/(2.*sw**2*VLQScale**2) + (11*ee**2*lambdaT**2*MT**2*sw**2*vev**2)/(2.*cw**2*VLQScale**2) + (ee**2*lambdaT**2*MZ**2*sw**2*vev**2)/(2.*cw**2*VLQScale**2))*cmath.sqrt(-4*MT**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.d__tilde__):'(MZ**2*(ee**2*MZ**2 + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.s__tilde__):'(MZ**2*(ee**2*MZ**2 + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.b,P.b__tilde__):'((-7*ee**2*MB**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MB**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MB**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MB**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.ve__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vm__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vt__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.e__plus__):'(MZ**2*(-(ee**2*MZ**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.mu__plus__):'(MZ**2*(-(ee**2*MZ**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((-5*ee**2*MTA**2 - ee**2*MZ**2 - (cw**2*ee**2*MTA**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MTA**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)'})

Decay_W__plus__ = Decay(name = 'Decay_W__plus__',
                        particle = P.W__plus__,
                        partial_widths = {(P.u,P.d__tilde__):'(ee**2*MW**4)/(16.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.c,P.s__tilde__):'(ee**2*MW**4)/(16.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.t,P.b__tilde__):'(((-3*ee**2*MB**2)/(2.*sw**2) - (3*ee**2*MT**2)/(2.*sw**2) - (3*ee**2*MB**4)/(2.*MW**2*sw**2) + (3*ee**2*MB**2*MT**2)/(MW**2*sw**2) - (3*ee**2*MT**4)/(2.*MW**2*sw**2) + (3*ee**2*MW**2)/sw**2 + (3*ee**2*I10a33*lambdaT**2*MB**4*vev**2)/(8.*sw**2*VLQScale**4) - (3*ee**2*I10a33*lambdaT**2*MB**2*MT**2*vev**2)/(2.*sw**2*VLQScale**4) + (9*ee**2*I10a33*lambdaT**2*MT**4*vev**2)/(8.*sw**2*VLQScale**4) + (3*ee**2*I10a33*lambdaT**2*MB**6*vev**2)/(4.*MW**2*sw**2*VLQScale**4) - (9*ee**2*I10a33*lambdaT**2*MB**4*MT**2*vev**2)/(4.*MW**2*sw**2*VLQScale**4) + (9*ee**2*I10a33*lambdaT**2*MB**2*MT**4*vev**2)/(4.*MW**2*sw**2*VLQScale**4) - (3*ee**2*I10a33*lambdaT**2*MT**6*vev**2)/(4.*MW**2*sw**2*VLQScale**4) + (3*ee**2*I10a33*lambdaT**2*MB**2*MW**2*vev**2)/(8.*sw**2*VLQScale**4) + (9*ee**2*I10a33*lambdaT**2*MT**2*MW**2*vev**2)/(8.*sw**2*VLQScale**4) - (3*ee**2*I10a33*lambdaT**2*MW**4*vev**2)/(2.*sw**2*VLQScale**4) + (3*ee**2*I11a33*lambdaT**2*MB**2*vev**4)/(16.*sw**2*VLQScale**4) - (9*ee**2*I10a33*lambdaT**4*MB**2*vev**4)/(64.*sw**2*VLQScale**4) + (3*ee**2*I11a33*lambdaT**2*MT**2*vev**4)/(16.*sw**2*VLQScale**4) - (9*ee**2*I10a33*lambdaT**4*MT**2*vev**4)/(64.*sw**2*VLQScale**4) + (3*ee**2*I11a33*lambdaT**2*MB**4*vev**4)/(16.*MW**2*sw**2*VLQScale**4) - (9*ee**2*I10a33*lambdaT**4*MB**4*vev**4)/(64.*MW**2*sw**2*VLQScale**4) - (3*ee**2*I11a33*lambdaT**2*MB**2*MT**2*vev**4)/(8.*MW**2*sw**2*VLQScale**4) + (9*ee**2*I10a33*lambdaT**4*MB**2*MT**2*vev**4)/(32.*MW**2*sw**2*VLQScale**4) + (3*ee**2*I11a33*lambdaT**2*MT**4*vev**4)/(16.*MW**2*sw**2*VLQScale**4) - (9*ee**2*I10a33*lambdaT**4*MT**4*vev**4)/(64.*MW**2*sw**2*VLQScale**4) - (3*ee**2*I11a33*lambdaT**2*MW**2*vev**4)/(8.*sw**2*VLQScale**4) + (9*ee**2*I10a33*lambdaT**4*MW**2*vev**4)/(32.*sw**2*VLQScale**4) + (3*ee**2*I10a33*lambdaT**2*MB**2*vev**2)/(8.*sw**2*VLQScale**2) + (3*ee**2*I10a33*lambdaT**2*MT**2*vev**2)/(8.*sw**2*VLQScale**2) + (3*ee**2*I10a33*lambdaT**2*MB**4*vev**2)/(8.*MW**2*sw**2*VLQScale**2) - (3*ee**2*I10a33*lambdaT**2*MB**2*MT**2*vev**2)/(4.*MW**2*sw**2*VLQScale**2) + (3*ee**2*I10a33*lambdaT**2*MT**4*vev**2)/(8.*MW**2*sw**2*VLQScale**2) - (3*ee**2*I10a33*lambdaT**2*MW**2*vev**2)/(4.*sw**2*VLQScale**2) - (3*ee**2*I10a33*lambdaT**4*MB**6*vev**4*complexconjugate(I10a33))/(16.*sw**2*VLQScale**8) + (27*ee**2*I10a33*lambdaT**4*MB**4*MT**2*vev**4*complexconjugate(I10a33))/(16.*sw**2*VLQScale**8) - (45*ee**2*I10a33*lambdaT**4*MB**2*MT**4*vev**4*complexconjugate(I10a33))/(16.*sw**2*VLQScale**8) + (21*ee**2*I10a33*lambdaT**4*MT**6*vev**4*complexconjugate(I10a33))/(16.*sw**2*VLQScale**8) - (3*ee**2*I10a33*lambdaT**4*MB**8*vev**4*complexconjugate(I10a33))/(8.*MW**2*sw**2*VLQScale**8) + (3*ee**2*I10a33*lambdaT**4*MB**6*MT**2*vev**4*complexconjugate(I10a33))/(2.*MW**2*sw**2*VLQScale**8) - (9*ee**2*I10a33*lambdaT**4*MB**4*MT**4*vev**4*complexconjugate(I10a33))/(4.*MW**2*sw**2*VLQScale**8) + (3*ee**2*I10a33*lambdaT**4*MB**2*MT**6*vev**4*complexconjugate(I10a33))/(2.*MW**2*sw**2*VLQScale**8) - (3*ee**2*I10a33*lambdaT**4*MT**8*vev**4*complexconjugate(I10a33))/(8.*MW**2*sw**2*VLQScale**8) - (9*ee**2*I10a33*lambdaT**4*MB**4*MW**2*vev**4*complexconjugate(I10a33))/(32.*sw**2*VLQScale**8) + (9*ee**2*I10a33*lambdaT**4*MB**2*MT**2*MW**2*vev**4*complexconjugate(I10a33))/(16.*sw**2*VLQScale**8) - (33*ee**2*I10a33*lambdaT**4*MT**4*MW**2*vev**4*complexconjugate(I10a33))/(32.*sw**2*VLQScale**8) + (3*ee**2*I10a33*lambdaT**4*MB**2*MW**4*vev**4*complexconjugate(I10a33))/(32.*sw**2*VLQScale**8) - (21*ee**2*I10a33*lambdaT**4*MT**2*MW**4*vev**4*complexconjugate(I10a33))/(32.*sw**2*VLQScale**8) + (3*ee**2*I10a33*lambdaT**4*MW**6*vev**4*complexconjugate(I10a33))/(4.*sw**2*VLQScale**8) - (3*ee**2*I11a33*lambdaT**4*MB**4*vev**6*complexconjugate(I10a33))/(64.*sw**2*VLQScale**8) + (9*ee**2*I10a33*lambdaT**6*MB**4*vev**6*complexconjugate(I10a33))/(128.*sw**2*VLQScale**8) + (3*ee**2*I11a33*lambdaT**4*MB**2*MT**2*vev**6*complexconjugate(I10a33))/(16.*sw**2*VLQScale**8) - (9*ee**2*I10a33*lambdaT**6*MB**2*MT**2*vev**6*complexconjugate(I10a33))/(32.*sw**2*VLQScale**8) - (9*ee**2*I11a33*lambdaT**4*MT**4*vev**6*complexconjugate(I10a33))/(64.*sw**2*VLQScale**8) + (27*ee**2*I10a33*lambdaT**6*MT**4*vev**6*complexconjugate(I10a33))/(128.*sw**2*VLQScale**8) - (3*ee**2*I11a33*lambdaT**4*MB**6*vev**6*complexconjugate(I10a33))/(32.*MW**2*sw**2*VLQScale**8) + (9*ee**2*I10a33*lambdaT**6*MB**6*vev**6*complexconjugate(I10a33))/(64.*MW**2*sw**2*VLQScale**8) + (9*ee**2*I11a33*lambdaT**4*MB**4*MT**2*vev**6*complexconjugate(I10a33))/(32.*MW**2*sw**2*VLQScale**8) - (27*ee**2*I10a33*lambdaT**6*MB**4*MT**2*vev**6*complexconjugate(I10a33))/(64.*MW**2*sw**2*VLQScale**8) - (9*ee**2*I11a33*lambdaT**4*MB**2*MT**4*vev**6*complexconjugate(I10a33))/(32.*MW**2*sw**2*VLQScale**8) + (27*ee**2*I10a33*lambdaT**6*MB**2*MT**4*vev**6*complexconjugate(I10a33))/(64.*MW**2*sw**2*VLQScale**8) + (3*ee**2*I11a33*lambdaT**4*MT**6*vev**6*complexconjugate(I10a33))/(32.*MW**2*sw**2*VLQScale**8) - (9*ee**2*I10a33*lambdaT**6*MT**6*vev**6*complexconjugate(I10a33))/(64.*MW**2*sw**2*VLQScale**8) - (3*ee**2*I11a33*lambdaT**4*MB**2*MW**2*vev**6*complexconjugate(I10a33))/(64.*sw**2*VLQScale**8) + (9*ee**2*I10a33*lambdaT**6*MB**2*MW**2*vev**6*complexconjugate(I10a33))/(128.*sw**2*VLQScale**8) - (9*ee**2*I11a33*lambdaT**4*MT**2*MW**2*vev**6*complexconjugate(I10a33))/(64.*sw**2*VLQScale**8) + (27*ee**2*I10a33*lambdaT**6*MT**2*MW**2*vev**6*complexconjugate(I10a33))/(128.*sw**2*VLQScale**8) + (3*ee**2*I11a33*lambdaT**4*MW**4*vev**6*complexconjugate(I10a33))/(16.*sw**2*VLQScale**8) - (9*ee**2*I10a33*lambdaT**6*MW**4*vev**6*complexconjugate(I10a33))/(32.*sw**2*VLQScale**8) + (9*ee**2*I11a33*lambdaT**6*MB**2*vev**8*complexconjugate(I10a33))/(512.*sw**2*VLQScale**8) - (27*ee**2*I10a33*lambdaT**8*MB**2*vev**8*complexconjugate(I10a33))/(2048.*sw**2*VLQScale**8) + (9*ee**2*I11a33*lambdaT**6*MT**2*vev**8*complexconjugate(I10a33))/(512.*sw**2*VLQScale**8) - (27*ee**2*I10a33*lambdaT**8*MT**2*vev**8*complexconjugate(I10a33))/(2048.*sw**2*VLQScale**8) + (9*ee**2*I11a33*lambdaT**6*MB**4*vev**8*complexconjugate(I10a33))/(512.*MW**2*sw**2*VLQScale**8) - (27*ee**2*I10a33*lambdaT**8*MB**4*vev**8*complexconjugate(I10a33))/(2048.*MW**2*sw**2*VLQScale**8) - (9*ee**2*I11a33*lambdaT**6*MB**2*MT**2*vev**8*complexconjugate(I10a33))/(256.*MW**2*sw**2*VLQScale**8) + (27*ee**2*I10a33*lambdaT**8*MB**2*MT**2*vev**8*complexconjugate(I10a33))/(1024.*MW**2*sw**2*VLQScale**8) + (9*ee**2*I11a33*lambdaT**6*MT**4*vev**8*complexconjugate(I10a33))/(512.*MW**2*sw**2*VLQScale**8) - (27*ee**2*I10a33*lambdaT**8*MT**4*vev**8*complexconjugate(I10a33))/(2048.*MW**2*sw**2*VLQScale**8) - (9*ee**2*I11a33*lambdaT**6*MW**2*vev**8*complexconjugate(I10a33))/(256.*sw**2*VLQScale**8) + (27*ee**2*I10a33*lambdaT**8*MW**2*vev**8*complexconjugate(I10a33))/(1024.*sw**2*VLQScale**8) - (3*ee**2*I10a33*lambdaT**4*MB**4*vev**4*complexconjugate(I10a33))/(16.*sw**2*VLQScale**6) + (3*ee**2*I10a33*lambdaT**4*MB**2*MT**2*vev**4*complexconjugate(I10a33))/(4.*sw**2*VLQScale**6) - (9*ee**2*I10a33*lambdaT**4*MT**4*vev**4*complexconjugate(I10a33))/(16.*sw**2*VLQScale**6) - (3*ee**2*I10a33*lambdaT**4*MB**6*vev**4*complexconjugate(I10a33))/(8.*MW**2*sw**2*VLQScale**6) + (9*ee**2*I10a33*lambdaT**4*MB**4*MT**2*vev**4*complexconjugate(I10a33))/(8.*MW**2*sw**2*VLQScale**6) - (9*ee**2*I10a33*lambdaT**4*MB**2*MT**4*vev**4*complexconjugate(I10a33))/(8.*MW**2*sw**2*VLQScale**6) + (3*ee**2*I10a33*lambdaT**4*MT**6*vev**4*complexconjugate(I10a33))/(8.*MW**2*sw**2*VLQScale**6) - (3*ee**2*I10a33*lambdaT**4*MB**2*MW**2*vev**4*complexconjugate(I10a33))/(16.*sw**2*VLQScale**6) - (9*ee**2*I10a33*lambdaT**4*MT**2*MW**2*vev**4*complexconjugate(I10a33))/(16.*sw**2*VLQScale**6) + (3*ee**2*I10a33*lambdaT**4*MW**4*vev**4*complexconjugate(I10a33))/(4.*sw**2*VLQScale**6) - (3*ee**2*I11a33*lambdaT**4*MB**2*vev**6*complexconjugate(I10a33))/(64.*sw**2*VLQScale**6) + (9*ee**2*I10a33*lambdaT**6*MB**2*vev**6*complexconjugate(I10a33))/(128.*sw**2*VLQScale**6) - (3*ee**2*I11a33*lambdaT**4*MT**2*vev**6*complexconjugate(I10a33))/(64.*sw**2*VLQScale**6) + (9*ee**2*I10a33*lambdaT**6*MT**2*vev**6*complexconjugate(I10a33))/(128.*sw**2*VLQScale**6) - (3*ee**2*I11a33*lambdaT**4*MB**4*vev**6*complexconjugate(I10a33))/(64.*MW**2*sw**2*VLQScale**6) + (9*ee**2*I10a33*lambdaT**6*MB**4*vev**6*complexconjugate(I10a33))/(128.*MW**2*sw**2*VLQScale**6) + (3*ee**2*I11a33*lambdaT**4*MB**2*MT**2*vev**6*complexconjugate(I10a33))/(32.*MW**2*sw**2*VLQScale**6) - (9*ee**2*I10a33*lambdaT**6*MB**2*MT**2*vev**6*complexconjugate(I10a33))/(64.*MW**2*sw**2*VLQScale**6) - (3*ee**2*I11a33*lambdaT**4*MT**4*vev**6*complexconjugate(I10a33))/(64.*MW**2*sw**2*VLQScale**6) + (9*ee**2*I10a33*lambdaT**6*MT**4*vev**6*complexconjugate(I10a33))/(128.*MW**2*sw**2*VLQScale**6) + (3*ee**2*I11a33*lambdaT**4*MW**2*vev**6*complexconjugate(I10a33))/(32.*sw**2*VLQScale**6) - (9*ee**2*I10a33*lambdaT**6*MW**2*vev**6*complexconjugate(I10a33))/(64.*sw**2*VLQScale**6) + (3*ee**2*lambdaT**2*MB**4*vev**2*complexconjugate(I10a33))/(8.*sw**2*VLQScale**4) - (3*ee**2*lambdaT**2*MB**2*MT**2*vev**2*complexconjugate(I10a33))/(2.*sw**2*VLQScale**4) + (9*ee**2*lambdaT**2*MT**4*vev**2*complexconjugate(I10a33))/(8.*sw**2*VLQScale**4) + (3*ee**2*lambdaT**2*MB**6*vev**2*complexconjugate(I10a33))/(4.*MW**2*sw**2*VLQScale**4) - (9*ee**2*lambdaT**2*MB**4*MT**2*vev**2*complexconjugate(I10a33))/(4.*MW**2*sw**2*VLQScale**4) + (9*ee**2*lambdaT**2*MB**2*MT**4*vev**2*complexconjugate(I10a33))/(4.*MW**2*sw**2*VLQScale**4) - (3*ee**2*lambdaT**2*MT**6*vev**2*complexconjugate(I10a33))/(4.*MW**2*sw**2*VLQScale**4) + (3*ee**2*lambdaT**2*MB**2*MW**2*vev**2*complexconjugate(I10a33))/(8.*sw**2*VLQScale**4) + (9*ee**2*lambdaT**2*MT**2*MW**2*vev**2*complexconjugate(I10a33))/(8.*sw**2*VLQScale**4) - (3*ee**2*lambdaT**2*MW**4*vev**2*complexconjugate(I10a33))/(2.*sw**2*VLQScale**4) - (9*ee**2*lambdaT**4*MB**2*vev**4*complexconjugate(I10a33))/(64.*sw**2*VLQScale**4) - (3*ee**2*I10a33*lambdaT**4*MB**2*vev**4*complexconjugate(I10a33))/(32.*sw**2*VLQScale**4) - (9*ee**2*lambdaT**4*MT**2*vev**4*complexconjugate(I10a33))/(64.*sw**2*VLQScale**4) - (3*ee**2*I10a33*lambdaT**4*MT**2*vev**4*complexconjugate(I10a33))/(32.*sw**2*VLQScale**4) - (9*ee**2*lambdaT**4*MB**4*vev**4*complexconjugate(I10a33))/(64.*MW**2*sw**2*VLQScale**4) - (3*ee**2*I10a33*lambdaT**4*MB**4*vev**4*complexconjugate(I10a33))/(32.*MW**2*sw**2*VLQScale**4) + (9*ee**2*lambdaT**4*MB**2*MT**2*vev**4*complexconjugate(I10a33))/(32.*MW**2*sw**2*VLQScale**4) + (3*ee**2*I10a33*lambdaT**4*MB**2*MT**2*vev**4*complexconjugate(I10a33))/(16.*MW**2*sw**2*VLQScale**4) - (9*ee**2*lambdaT**4*MT**4*vev**4*complexconjugate(I10a33))/(64.*MW**2*sw**2*VLQScale**4) - (3*ee**2*I10a33*lambdaT**4*MT**4*vev**4*complexconjugate(I10a33))/(32.*MW**2*sw**2*VLQScale**4) + (9*ee**2*lambdaT**4*MW**2*vev**4*complexconjugate(I10a33))/(32.*sw**2*VLQScale**4) + (3*ee**2*I10a33*lambdaT**4*MW**2*vev**4*complexconjugate(I10a33))/(16.*sw**2*VLQScale**4) + (3*ee**2*lambdaT**2*MB**2*vev**2*complexconjugate(I10a33))/(8.*sw**2*VLQScale**2) + (3*ee**2*lambdaT**2*MT**2*vev**2*complexconjugate(I10a33))/(8.*sw**2*VLQScale**2) + (3*ee**2*lambdaT**2*MB**4*vev**2*complexconjugate(I10a33))/(8.*MW**2*sw**2*VLQScale**2) - (3*ee**2*lambdaT**2*MB**2*MT**2*vev**2*complexconjugate(I10a33))/(4.*MW**2*sw**2*VLQScale**2) + (3*ee**2*lambdaT**2*MT**4*vev**2*complexconjugate(I10a33))/(8.*MW**2*sw**2*VLQScale**2) - (3*ee**2*lambdaT**2*MW**2*vev**2*complexconjugate(I10a33))/(4.*sw**2*VLQScale**2) - (3*ee**2*I10a33*lambdaT**4*MB**4*vev**6*complexconjugate(I11a33))/(64.*sw**2*VLQScale**8) + (3*ee**2*I10a33*lambdaT**4*MB**2*MT**2*vev**6*complexconjugate(I11a33))/(16.*sw**2*VLQScale**8) - (9*ee**2*I10a33*lambdaT**4*MT**4*vev**6*complexconjugate(I11a33))/(64.*sw**2*VLQScale**8) - (3*ee**2*I10a33*lambdaT**4*MB**6*vev**6*complexconjugate(I11a33))/(32.*MW**2*sw**2*VLQScale**8) + (9*ee**2*I10a33*lambdaT**4*MB**4*MT**2*vev**6*complexconjugate(I11a33))/(32.*MW**2*sw**2*VLQScale**8) - (9*ee**2*I10a33*lambdaT**4*MB**2*MT**4*vev**6*complexconjugate(I11a33))/(32.*MW**2*sw**2*VLQScale**8) + (3*ee**2*I10a33*lambdaT**4*MT**6*vev**6*complexconjugate(I11a33))/(32.*MW**2*sw**2*VLQScale**8) - (3*ee**2*I10a33*lambdaT**4*MB**2*MW**2*vev**6*complexconjugate(I11a33))/(64.*sw**2*VLQScale**8) - (9*ee**2*I10a33*lambdaT**4*MT**2*MW**2*vev**6*complexconjugate(I11a33))/(64.*sw**2*VLQScale**8) + (3*ee**2*I10a33*lambdaT**4*MW**4*vev**6*complexconjugate(I11a33))/(16.*sw**2*VLQScale**8) - (3*ee**2*I11a33*lambdaT**4*MB**2*vev**8*complexconjugate(I11a33))/(128.*sw**2*VLQScale**8) + (9*ee**2*I10a33*lambdaT**6*MB**2*vev**8*complexconjugate(I11a33))/(512.*sw**2*VLQScale**8) - (3*ee**2*I11a33*lambdaT**4*MT**2*vev**8*complexconjugate(I11a33))/(128.*sw**2*VLQScale**8) + (9*ee**2*I10a33*lambdaT**6*MT**2*vev**8*complexconjugate(I11a33))/(512.*sw**2*VLQScale**8) - (3*ee**2*I11a33*lambdaT**4*MB**4*vev**8*complexconjugate(I11a33))/(128.*MW**2*sw**2*VLQScale**8) + (9*ee**2*I10a33*lambdaT**6*MB**4*vev**8*complexconjugate(I11a33))/(512.*MW**2*sw**2*VLQScale**8) + (3*ee**2*I11a33*lambdaT**4*MB**2*MT**2*vev**8*complexconjugate(I11a33))/(64.*MW**2*sw**2*VLQScale**8) - (9*ee**2*I10a33*lambdaT**6*MB**2*MT**2*vev**8*complexconjugate(I11a33))/(256.*MW**2*sw**2*VLQScale**8) - (3*ee**2*I11a33*lambdaT**4*MT**4*vev**8*complexconjugate(I11a33))/(128.*MW**2*sw**2*VLQScale**8) + (9*ee**2*I10a33*lambdaT**6*MT**4*vev**8*complexconjugate(I11a33))/(512.*MW**2*sw**2*VLQScale**8) + (3*ee**2*I11a33*lambdaT**4*MW**2*vev**8*complexconjugate(I11a33))/(64.*sw**2*VLQScale**8) - (9*ee**2*I10a33*lambdaT**6*MW**2*vev**8*complexconjugate(I11a33))/(256.*sw**2*VLQScale**8) - (3*ee**2*I10a33*lambdaT**4*MB**2*vev**6*complexconjugate(I11a33))/(64.*sw**2*VLQScale**6) - (3*ee**2*I10a33*lambdaT**4*MT**2*vev**6*complexconjugate(I11a33))/(64.*sw**2*VLQScale**6) - (3*ee**2*I10a33*lambdaT**4*MB**4*vev**6*complexconjugate(I11a33))/(64.*MW**2*sw**2*VLQScale**6) + (3*ee**2*I10a33*lambdaT**4*MB**2*MT**2*vev**6*complexconjugate(I11a33))/(32.*MW**2*sw**2*VLQScale**6) - (3*ee**2*I10a33*lambdaT**4*MT**4*vev**6*complexconjugate(I11a33))/(64.*MW**2*sw**2*VLQScale**6) + (3*ee**2*I10a33*lambdaT**4*MW**2*vev**6*complexconjugate(I11a33))/(32.*sw**2*VLQScale**6) + (3*ee**2*lambdaT**2*MB**2*vev**4*complexconjugate(I11a33))/(16.*sw**2*VLQScale**4) + (3*ee**2*lambdaT**2*MT**2*vev**4*complexconjugate(I11a33))/(16.*sw**2*VLQScale**4) + (3*ee**2*lambdaT**2*MB**4*vev**4*complexconjugate(I11a33))/(16.*MW**2*sw**2*VLQScale**4) - (3*ee**2*lambdaT**2*MB**2*MT**2*vev**4*complexconjugate(I11a33))/(8.*MW**2*sw**2*VLQScale**4) + (3*ee**2*lambdaT**2*MT**4*vev**4*complexconjugate(I11a33))/(16.*MW**2*sw**2*VLQScale**4) - (3*ee**2*lambdaT**2*MW**2*vev**4*complexconjugate(I11a33))/(8.*sw**2*VLQScale**4) + (9*ee**2*I9a33*lambdaT**4*MB**4*vev**6*complexconjugate(I9a33))/(64.*sw**2*VLQScale**8) + (3*ee**2*I9a33*lambdaT**4*MB**2*MT**2*vev**6*complexconjugate(I9a33))/(32.*sw**2*VLQScale**8) + (9*ee**2*I9a33*lambdaT**4*MT**4*vev**6*complexconjugate(I9a33))/(64.*sw**2*VLQScale**8) - (3*ee**2*I9a33*lambdaT**4*MB**6*vev**6*complexconjugate(I9a33))/(64.*MW**2*sw**2*VLQScale**8) + (3*ee**2*I9a33*lambdaT**4*MB**4*MT**2*vev**6*complexconjugate(I9a33))/(64.*MW**2*sw**2*VLQScale**8) + (3*ee**2*I9a33*lambdaT**4*MB**2*MT**4*vev**6*complexconjugate(I9a33))/(64.*MW**2*sw**2*VLQScale**8) - (3*ee**2*I9a33*lambdaT**4*MT**6*vev**6*complexconjugate(I9a33))/(64.*MW**2*sw**2*VLQScale**8) - (9*ee**2*I9a33*lambdaT**4*MB**2*MW**2*vev**6*complexconjugate(I9a33))/(64.*sw**2*VLQScale**8) - (9*ee**2*I9a33*lambdaT**4*MT**2*MW**2*vev**6*complexconjugate(I9a33))/(64.*sw**2*VLQScale**8) + (3*ee**2*I9a33*lambdaT**4*MW**4*vev**6*complexconjugate(I9a33))/(64.*sw**2*VLQScale**8) - (3*ee**2*I9a33*lambdaT**2*MB**2*MT*vev**3)/(4.*sw**2*VLQScale**4*cmath.sqrt(2)) - (3*ee**2*I9a33*lambdaT**2*MT**3*vev**3)/(4.*sw**2*VLQScale**4*cmath.sqrt(2)) + (3*ee**2*I9a33*lambdaT**2*MB**4*MT*vev**3)/(8.*MW**2*sw**2*VLQScale**4*cmath.sqrt(2)) - (3*ee**2*I9a33*lambdaT**2*MB**2*MT**3*vev**3)/(4.*MW**2*sw**2*VLQScale**4*cmath.sqrt(2)) + (3*ee**2*I9a33*lambdaT**2*MT**5*vev**3)/(8.*MW**2*sw**2*VLQScale**4*cmath.sqrt(2)) + (3*ee**2*I9a33*lambdaT**2*MT*MW**2*vev**3)/(8.*sw**2*VLQScale**4*cmath.sqrt(2)) + (3*ee**2*I9a33*lambdaT**4*MB**4*MT*vev**5*complexconjugate(I10a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) + (9*ee**2*I9a33*lambdaT**4*MB**2*MT**3*vev**5*complexconjugate(I10a33))/(16.*sw**2*VLQScale**8*cmath.sqrt(2)) - (21*ee**2*I9a33*lambdaT**4*MT**5*vev**5*complexconjugate(I10a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I9a33*lambdaT**4*MB**6*MT*vev**5*complexconjugate(I10a33))/(16.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) + (9*ee**2*I9a33*lambdaT**4*MB**4*MT**3*vev**5*complexconjugate(I10a33))/(16.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) - (9*ee**2*I9a33*lambdaT**4*MB**2*MT**5*vev**5*complexconjugate(I10a33))/(16.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I9a33*lambdaT**4*MT**7*vev**5*complexconjugate(I10a33))/(16.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I9a33*lambdaT**4*MB**2*MT*MW**2*vev**5*complexconjugate(I10a33))/(8.*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I9a33*lambdaT**4*MT**3*MW**2*vev**5*complexconjugate(I10a33))/(4.*sw**2*VLQScale**8*cmath.sqrt(2)) - (9*ee**2*I9a33*lambdaT**4*MT*MW**4*vev**5*complexconjugate(I10a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) - (9*ee**2*I9a33*lambdaT**6*MB**2*MT*vev**7*complexconjugate(I10a33))/(128.*sw**2*VLQScale**8*cmath.sqrt(2)) - (9*ee**2*I9a33*lambdaT**6*MT**3*vev**7*complexconjugate(I10a33))/(128.*sw**2*VLQScale**8*cmath.sqrt(2)) + (9*ee**2*I9a33*lambdaT**6*MB**4*MT*vev**7*complexconjugate(I10a33))/(256.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) - (9*ee**2*I9a33*lambdaT**6*MB**2*MT**3*vev**7*complexconjugate(I10a33))/(128.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) + (9*ee**2*I9a33*lambdaT**6*MT**5*vev**7*complexconjugate(I10a33))/(256.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) + (9*ee**2*I9a33*lambdaT**6*MT*MW**2*vev**7*complexconjugate(I10a33))/(256.*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I9a33*lambdaT**4*MB**2*MT*vev**5*complexconjugate(I10a33))/(16.*sw**2*VLQScale**6*cmath.sqrt(2)) + (3*ee**2*I9a33*lambdaT**4*MT**3*vev**5*complexconjugate(I10a33))/(16.*sw**2*VLQScale**6*cmath.sqrt(2)) - (3*ee**2*I9a33*lambdaT**4*MB**4*MT*vev**5*complexconjugate(I10a33))/(32.*MW**2*sw**2*VLQScale**6*cmath.sqrt(2)) + (3*ee**2*I9a33*lambdaT**4*MB**2*MT**3*vev**5*complexconjugate(I10a33))/(16.*MW**2*sw**2*VLQScale**6*cmath.sqrt(2)) - (3*ee**2*I9a33*lambdaT**4*MT**5*vev**5*complexconjugate(I10a33))/(32.*MW**2*sw**2*VLQScale**6*cmath.sqrt(2)) - (3*ee**2*I9a33*lambdaT**4*MT*MW**2*vev**5*complexconjugate(I10a33))/(32.*sw**2*VLQScale**6*cmath.sqrt(2)) + (3*ee**2*I9a33*lambdaT**4*MB**2*MT*vev**7*complexconjugate(I11a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I9a33*lambdaT**4*MT**3*vev**7*complexconjugate(I11a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I9a33*lambdaT**4*MB**4*MT*vev**7*complexconjugate(I11a33))/(64.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I9a33*lambdaT**4*MB**2*MT**3*vev**7*complexconjugate(I11a33))/(32.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I9a33*lambdaT**4*MT**5*vev**7*complexconjugate(I11a33))/(64.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I9a33*lambdaT**4*MT*MW**2*vev**7*complexconjugate(I11a33))/(64.*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I10a33*lambdaT**4*MB**4*MT*vev**5*complexconjugate(I9a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) + (9*ee**2*I10a33*lambdaT**4*MB**2*MT**3*vev**5*complexconjugate(I9a33))/(16.*sw**2*VLQScale**8*cmath.sqrt(2)) - (21*ee**2*I10a33*lambdaT**4*MT**5*vev**5*complexconjugate(I9a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I10a33*lambdaT**4*MB**6*MT*vev**5*complexconjugate(I9a33))/(16.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) + (9*ee**2*I10a33*lambdaT**4*MB**4*MT**3*vev**5*complexconjugate(I9a33))/(16.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) - (9*ee**2*I10a33*lambdaT**4*MB**2*MT**5*vev**5*complexconjugate(I9a33))/(16.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I10a33*lambdaT**4*MT**7*vev**5*complexconjugate(I9a33))/(16.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I10a33*lambdaT**4*MB**2*MT*MW**2*vev**5*complexconjugate(I9a33))/(8.*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I10a33*lambdaT**4*MT**3*MW**2*vev**5*complexconjugate(I9a33))/(4.*sw**2*VLQScale**8*cmath.sqrt(2)) - (9*ee**2*I10a33*lambdaT**4*MT*MW**4*vev**5*complexconjugate(I9a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I11a33*lambdaT**4*MB**2*MT*vev**7*complexconjugate(I9a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) - (9*ee**2*I10a33*lambdaT**6*MB**2*MT*vev**7*complexconjugate(I9a33))/(128.*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I11a33*lambdaT**4*MT**3*vev**7*complexconjugate(I9a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) - (9*ee**2*I10a33*lambdaT**6*MT**3*vev**7*complexconjugate(I9a33))/(128.*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I11a33*lambdaT**4*MB**4*MT*vev**7*complexconjugate(I9a33))/(64.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) + (9*ee**2*I10a33*lambdaT**6*MB**4*MT*vev**7*complexconjugate(I9a33))/(256.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I11a33*lambdaT**4*MB**2*MT**3*vev**7*complexconjugate(I9a33))/(32.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) - (9*ee**2*I10a33*lambdaT**6*MB**2*MT**3*vev**7*complexconjugate(I9a33))/(128.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I11a33*lambdaT**4*MT**5*vev**7*complexconjugate(I9a33))/(64.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) + (9*ee**2*I10a33*lambdaT**6*MT**5*vev**7*complexconjugate(I9a33))/(256.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I11a33*lambdaT**4*MT*MW**2*vev**7*complexconjugate(I9a33))/(64.*sw**2*VLQScale**8*cmath.sqrt(2)) + (9*ee**2*I10a33*lambdaT**6*MT*MW**2*vev**7*complexconjugate(I9a33))/(256.*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I10a33*lambdaT**4*MB**2*MT*vev**5*complexconjugate(I9a33))/(16.*sw**2*VLQScale**6*cmath.sqrt(2)) + (3*ee**2*I10a33*lambdaT**4*MT**3*vev**5*complexconjugate(I9a33))/(16.*sw**2*VLQScale**6*cmath.sqrt(2)) - (3*ee**2*I10a33*lambdaT**4*MB**4*MT*vev**5*complexconjugate(I9a33))/(32.*MW**2*sw**2*VLQScale**6*cmath.sqrt(2)) + (3*ee**2*I10a33*lambdaT**4*MB**2*MT**3*vev**5*complexconjugate(I9a33))/(16.*MW**2*sw**2*VLQScale**6*cmath.sqrt(2)) - (3*ee**2*I10a33*lambdaT**4*MT**5*vev**5*complexconjugate(I9a33))/(32.*MW**2*sw**2*VLQScale**6*cmath.sqrt(2)) - (3*ee**2*I10a33*lambdaT**4*MT*MW**2*vev**5*complexconjugate(I9a33))/(32.*sw**2*VLQScale**6*cmath.sqrt(2)) - (3*ee**2*lambdaT**2*MB**2*MT*vev**3*complexconjugate(I9a33))/(4.*sw**2*VLQScale**4*cmath.sqrt(2)) - (3*ee**2*lambdaT**2*MT**3*vev**3*complexconjugate(I9a33))/(4.*sw**2*VLQScale**4*cmath.sqrt(2)) + (3*ee**2*lambdaT**2*MB**4*MT*vev**3*complexconjugate(I9a33))/(8.*MW**2*sw**2*VLQScale**4*cmath.sqrt(2)) - (3*ee**2*lambdaT**2*MB**2*MT**3*vev**3*complexconjugate(I9a33))/(4.*MW**2*sw**2*VLQScale**4*cmath.sqrt(2)) + (3*ee**2*lambdaT**2*MT**5*vev**3*complexconjugate(I9a33))/(8.*MW**2*sw**2*VLQScale**4*cmath.sqrt(2)) + (3*ee**2*lambdaT**2*MT*MW**2*vev**3*complexconjugate(I9a33))/(8.*sw**2*VLQScale**4*cmath.sqrt(2)))*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.ve,P.e__plus__):'(ee**2*MW**4)/(48.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.vm,P.mu__plus__):'(ee**2*MW**4)/(48.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.vt,P.ta__plus__):'((-MTA**2 + MW**2)*(-(ee**2*MTA**2)/(2.*sw**2) - (ee**2*MTA**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)'})

Decay_b = Decay(name = 'Decay_b',
                particle = P.b,
                partial_widths = {(P.W__minus__,P.t):'(((3*ee**2*MB**2)/(2.*sw**2) + (3*ee**2*MT**2)/(2.*sw**2) + (3*ee**2*MB**4)/(2.*MW**2*sw**2) - (3*ee**2*MB**2*MT**2)/(MW**2*sw**2) + (3*ee**2*MT**4)/(2.*MW**2*sw**2) - (3*ee**2*MW**2)/sw**2 - (3*ee**2*I10a33*lambdaT**2*MB**4*vev**2)/(8.*sw**2*VLQScale**4) + (3*ee**2*I10a33*lambdaT**2*MB**2*MT**2*vev**2)/(2.*sw**2*VLQScale**4) - (9*ee**2*I10a33*lambdaT**2*MT**4*vev**2)/(8.*sw**2*VLQScale**4) - (3*ee**2*I10a33*lambdaT**2*MB**6*vev**2)/(4.*MW**2*sw**2*VLQScale**4) + (9*ee**2*I10a33*lambdaT**2*MB**4*MT**2*vev**2)/(4.*MW**2*sw**2*VLQScale**4) - (9*ee**2*I10a33*lambdaT**2*MB**2*MT**4*vev**2)/(4.*MW**2*sw**2*VLQScale**4) + (3*ee**2*I10a33*lambdaT**2*MT**6*vev**2)/(4.*MW**2*sw**2*VLQScale**4) - (3*ee**2*I10a33*lambdaT**2*MB**2*MW**2*vev**2)/(8.*sw**2*VLQScale**4) - (9*ee**2*I10a33*lambdaT**2*MT**2*MW**2*vev**2)/(8.*sw**2*VLQScale**4) + (3*ee**2*I10a33*lambdaT**2*MW**4*vev**2)/(2.*sw**2*VLQScale**4) - (3*ee**2*I11a33*lambdaT**2*MB**2*vev**4)/(16.*sw**2*VLQScale**4) + (9*ee**2*I10a33*lambdaT**4*MB**2*vev**4)/(64.*sw**2*VLQScale**4) - (3*ee**2*I11a33*lambdaT**2*MT**2*vev**4)/(16.*sw**2*VLQScale**4) + (9*ee**2*I10a33*lambdaT**4*MT**2*vev**4)/(64.*sw**2*VLQScale**4) - (3*ee**2*I11a33*lambdaT**2*MB**4*vev**4)/(16.*MW**2*sw**2*VLQScale**4) + (9*ee**2*I10a33*lambdaT**4*MB**4*vev**4)/(64.*MW**2*sw**2*VLQScale**4) + (3*ee**2*I11a33*lambdaT**2*MB**2*MT**2*vev**4)/(8.*MW**2*sw**2*VLQScale**4) - (9*ee**2*I10a33*lambdaT**4*MB**2*MT**2*vev**4)/(32.*MW**2*sw**2*VLQScale**4) - (3*ee**2*I11a33*lambdaT**2*MT**4*vev**4)/(16.*MW**2*sw**2*VLQScale**4) + (9*ee**2*I10a33*lambdaT**4*MT**4*vev**4)/(64.*MW**2*sw**2*VLQScale**4) + (3*ee**2*I11a33*lambdaT**2*MW**2*vev**4)/(8.*sw**2*VLQScale**4) - (9*ee**2*I10a33*lambdaT**4*MW**2*vev**4)/(32.*sw**2*VLQScale**4) - (3*ee**2*I10a33*lambdaT**2*MB**2*vev**2)/(8.*sw**2*VLQScale**2) - (3*ee**2*I10a33*lambdaT**2*MT**2*vev**2)/(8.*sw**2*VLQScale**2) - (3*ee**2*I10a33*lambdaT**2*MB**4*vev**2)/(8.*MW**2*sw**2*VLQScale**2) + (3*ee**2*I10a33*lambdaT**2*MB**2*MT**2*vev**2)/(4.*MW**2*sw**2*VLQScale**2) - (3*ee**2*I10a33*lambdaT**2*MT**4*vev**2)/(8.*MW**2*sw**2*VLQScale**2) + (3*ee**2*I10a33*lambdaT**2*MW**2*vev**2)/(4.*sw**2*VLQScale**2) + (3*ee**2*I10a33*lambdaT**4*MB**6*vev**4*complexconjugate(I10a33))/(16.*sw**2*VLQScale**8) - (27*ee**2*I10a33*lambdaT**4*MB**4*MT**2*vev**4*complexconjugate(I10a33))/(16.*sw**2*VLQScale**8) + (45*ee**2*I10a33*lambdaT**4*MB**2*MT**4*vev**4*complexconjugate(I10a33))/(16.*sw**2*VLQScale**8) - (21*ee**2*I10a33*lambdaT**4*MT**6*vev**4*complexconjugate(I10a33))/(16.*sw**2*VLQScale**8) + (3*ee**2*I10a33*lambdaT**4*MB**8*vev**4*complexconjugate(I10a33))/(8.*MW**2*sw**2*VLQScale**8) - (3*ee**2*I10a33*lambdaT**4*MB**6*MT**2*vev**4*complexconjugate(I10a33))/(2.*MW**2*sw**2*VLQScale**8) + (9*ee**2*I10a33*lambdaT**4*MB**4*MT**4*vev**4*complexconjugate(I10a33))/(4.*MW**2*sw**2*VLQScale**8) - (3*ee**2*I10a33*lambdaT**4*MB**2*MT**6*vev**4*complexconjugate(I10a33))/(2.*MW**2*sw**2*VLQScale**8) + (3*ee**2*I10a33*lambdaT**4*MT**8*vev**4*complexconjugate(I10a33))/(8.*MW**2*sw**2*VLQScale**8) + (9*ee**2*I10a33*lambdaT**4*MB**4*MW**2*vev**4*complexconjugate(I10a33))/(32.*sw**2*VLQScale**8) - (9*ee**2*I10a33*lambdaT**4*MB**2*MT**2*MW**2*vev**4*complexconjugate(I10a33))/(16.*sw**2*VLQScale**8) + (33*ee**2*I10a33*lambdaT**4*MT**4*MW**2*vev**4*complexconjugate(I10a33))/(32.*sw**2*VLQScale**8) - (3*ee**2*I10a33*lambdaT**4*MB**2*MW**4*vev**4*complexconjugate(I10a33))/(32.*sw**2*VLQScale**8) + (21*ee**2*I10a33*lambdaT**4*MT**2*MW**4*vev**4*complexconjugate(I10a33))/(32.*sw**2*VLQScale**8) - (3*ee**2*I10a33*lambdaT**4*MW**6*vev**4*complexconjugate(I10a33))/(4.*sw**2*VLQScale**8) + (3*ee**2*I11a33*lambdaT**4*MB**4*vev**6*complexconjugate(I10a33))/(64.*sw**2*VLQScale**8) - (9*ee**2*I10a33*lambdaT**6*MB**4*vev**6*complexconjugate(I10a33))/(128.*sw**2*VLQScale**8) - (3*ee**2*I11a33*lambdaT**4*MB**2*MT**2*vev**6*complexconjugate(I10a33))/(16.*sw**2*VLQScale**8) + (9*ee**2*I10a33*lambdaT**6*MB**2*MT**2*vev**6*complexconjugate(I10a33))/(32.*sw**2*VLQScale**8) + (9*ee**2*I11a33*lambdaT**4*MT**4*vev**6*complexconjugate(I10a33))/(64.*sw**2*VLQScale**8) - (27*ee**2*I10a33*lambdaT**6*MT**4*vev**6*complexconjugate(I10a33))/(128.*sw**2*VLQScale**8) + (3*ee**2*I11a33*lambdaT**4*MB**6*vev**6*complexconjugate(I10a33))/(32.*MW**2*sw**2*VLQScale**8) - (9*ee**2*I10a33*lambdaT**6*MB**6*vev**6*complexconjugate(I10a33))/(64.*MW**2*sw**2*VLQScale**8) - (9*ee**2*I11a33*lambdaT**4*MB**4*MT**2*vev**6*complexconjugate(I10a33))/(32.*MW**2*sw**2*VLQScale**8) + (27*ee**2*I10a33*lambdaT**6*MB**4*MT**2*vev**6*complexconjugate(I10a33))/(64.*MW**2*sw**2*VLQScale**8) + (9*ee**2*I11a33*lambdaT**4*MB**2*MT**4*vev**6*complexconjugate(I10a33))/(32.*MW**2*sw**2*VLQScale**8) - (27*ee**2*I10a33*lambdaT**6*MB**2*MT**4*vev**6*complexconjugate(I10a33))/(64.*MW**2*sw**2*VLQScale**8) - (3*ee**2*I11a33*lambdaT**4*MT**6*vev**6*complexconjugate(I10a33))/(32.*MW**2*sw**2*VLQScale**8) + (9*ee**2*I10a33*lambdaT**6*MT**6*vev**6*complexconjugate(I10a33))/(64.*MW**2*sw**2*VLQScale**8) + (3*ee**2*I11a33*lambdaT**4*MB**2*MW**2*vev**6*complexconjugate(I10a33))/(64.*sw**2*VLQScale**8) - (9*ee**2*I10a33*lambdaT**6*MB**2*MW**2*vev**6*complexconjugate(I10a33))/(128.*sw**2*VLQScale**8) + (9*ee**2*I11a33*lambdaT**4*MT**2*MW**2*vev**6*complexconjugate(I10a33))/(64.*sw**2*VLQScale**8) - (27*ee**2*I10a33*lambdaT**6*MT**2*MW**2*vev**6*complexconjugate(I10a33))/(128.*sw**2*VLQScale**8) - (3*ee**2*I11a33*lambdaT**4*MW**4*vev**6*complexconjugate(I10a33))/(16.*sw**2*VLQScale**8) + (9*ee**2*I10a33*lambdaT**6*MW**4*vev**6*complexconjugate(I10a33))/(32.*sw**2*VLQScale**8) - (9*ee**2*I11a33*lambdaT**6*MB**2*vev**8*complexconjugate(I10a33))/(512.*sw**2*VLQScale**8) + (27*ee**2*I10a33*lambdaT**8*MB**2*vev**8*complexconjugate(I10a33))/(2048.*sw**2*VLQScale**8) - (9*ee**2*I11a33*lambdaT**6*MT**2*vev**8*complexconjugate(I10a33))/(512.*sw**2*VLQScale**8) + (27*ee**2*I10a33*lambdaT**8*MT**2*vev**8*complexconjugate(I10a33))/(2048.*sw**2*VLQScale**8) - (9*ee**2*I11a33*lambdaT**6*MB**4*vev**8*complexconjugate(I10a33))/(512.*MW**2*sw**2*VLQScale**8) + (27*ee**2*I10a33*lambdaT**8*MB**4*vev**8*complexconjugate(I10a33))/(2048.*MW**2*sw**2*VLQScale**8) + (9*ee**2*I11a33*lambdaT**6*MB**2*MT**2*vev**8*complexconjugate(I10a33))/(256.*MW**2*sw**2*VLQScale**8) - (27*ee**2*I10a33*lambdaT**8*MB**2*MT**2*vev**8*complexconjugate(I10a33))/(1024.*MW**2*sw**2*VLQScale**8) - (9*ee**2*I11a33*lambdaT**6*MT**4*vev**8*complexconjugate(I10a33))/(512.*MW**2*sw**2*VLQScale**8) + (27*ee**2*I10a33*lambdaT**8*MT**4*vev**8*complexconjugate(I10a33))/(2048.*MW**2*sw**2*VLQScale**8) + (9*ee**2*I11a33*lambdaT**6*MW**2*vev**8*complexconjugate(I10a33))/(256.*sw**2*VLQScale**8) - (27*ee**2*I10a33*lambdaT**8*MW**2*vev**8*complexconjugate(I10a33))/(1024.*sw**2*VLQScale**8) + (3*ee**2*I10a33*lambdaT**4*MB**4*vev**4*complexconjugate(I10a33))/(16.*sw**2*VLQScale**6) - (3*ee**2*I10a33*lambdaT**4*MB**2*MT**2*vev**4*complexconjugate(I10a33))/(4.*sw**2*VLQScale**6) + (9*ee**2*I10a33*lambdaT**4*MT**4*vev**4*complexconjugate(I10a33))/(16.*sw**2*VLQScale**6) + (3*ee**2*I10a33*lambdaT**4*MB**6*vev**4*complexconjugate(I10a33))/(8.*MW**2*sw**2*VLQScale**6) - (9*ee**2*I10a33*lambdaT**4*MB**4*MT**2*vev**4*complexconjugate(I10a33))/(8.*MW**2*sw**2*VLQScale**6) + (9*ee**2*I10a33*lambdaT**4*MB**2*MT**4*vev**4*complexconjugate(I10a33))/(8.*MW**2*sw**2*VLQScale**6) - (3*ee**2*I10a33*lambdaT**4*MT**6*vev**4*complexconjugate(I10a33))/(8.*MW**2*sw**2*VLQScale**6) + (3*ee**2*I10a33*lambdaT**4*MB**2*MW**2*vev**4*complexconjugate(I10a33))/(16.*sw**2*VLQScale**6) + (9*ee**2*I10a33*lambdaT**4*MT**2*MW**2*vev**4*complexconjugate(I10a33))/(16.*sw**2*VLQScale**6) - (3*ee**2*I10a33*lambdaT**4*MW**4*vev**4*complexconjugate(I10a33))/(4.*sw**2*VLQScale**6) + (3*ee**2*I11a33*lambdaT**4*MB**2*vev**6*complexconjugate(I10a33))/(64.*sw**2*VLQScale**6) - (9*ee**2*I10a33*lambdaT**6*MB**2*vev**6*complexconjugate(I10a33))/(128.*sw**2*VLQScale**6) + (3*ee**2*I11a33*lambdaT**4*MT**2*vev**6*complexconjugate(I10a33))/(64.*sw**2*VLQScale**6) - (9*ee**2*I10a33*lambdaT**6*MT**2*vev**6*complexconjugate(I10a33))/(128.*sw**2*VLQScale**6) + (3*ee**2*I11a33*lambdaT**4*MB**4*vev**6*complexconjugate(I10a33))/(64.*MW**2*sw**2*VLQScale**6) - (9*ee**2*I10a33*lambdaT**6*MB**4*vev**6*complexconjugate(I10a33))/(128.*MW**2*sw**2*VLQScale**6) - (3*ee**2*I11a33*lambdaT**4*MB**2*MT**2*vev**6*complexconjugate(I10a33))/(32.*MW**2*sw**2*VLQScale**6) + (9*ee**2*I10a33*lambdaT**6*MB**2*MT**2*vev**6*complexconjugate(I10a33))/(64.*MW**2*sw**2*VLQScale**6) + (3*ee**2*I11a33*lambdaT**4*MT**4*vev**6*complexconjugate(I10a33))/(64.*MW**2*sw**2*VLQScale**6) - (9*ee**2*I10a33*lambdaT**6*MT**4*vev**6*complexconjugate(I10a33))/(128.*MW**2*sw**2*VLQScale**6) - (3*ee**2*I11a33*lambdaT**4*MW**2*vev**6*complexconjugate(I10a33))/(32.*sw**2*VLQScale**6) + (9*ee**2*I10a33*lambdaT**6*MW**2*vev**6*complexconjugate(I10a33))/(64.*sw**2*VLQScale**6) - (3*ee**2*lambdaT**2*MB**4*vev**2*complexconjugate(I10a33))/(8.*sw**2*VLQScale**4) + (3*ee**2*lambdaT**2*MB**2*MT**2*vev**2*complexconjugate(I10a33))/(2.*sw**2*VLQScale**4) - (9*ee**2*lambdaT**2*MT**4*vev**2*complexconjugate(I10a33))/(8.*sw**2*VLQScale**4) - (3*ee**2*lambdaT**2*MB**6*vev**2*complexconjugate(I10a33))/(4.*MW**2*sw**2*VLQScale**4) + (9*ee**2*lambdaT**2*MB**4*MT**2*vev**2*complexconjugate(I10a33))/(4.*MW**2*sw**2*VLQScale**4) - (9*ee**2*lambdaT**2*MB**2*MT**4*vev**2*complexconjugate(I10a33))/(4.*MW**2*sw**2*VLQScale**4) + (3*ee**2*lambdaT**2*MT**6*vev**2*complexconjugate(I10a33))/(4.*MW**2*sw**2*VLQScale**4) - (3*ee**2*lambdaT**2*MB**2*MW**2*vev**2*complexconjugate(I10a33))/(8.*sw**2*VLQScale**4) - (9*ee**2*lambdaT**2*MT**2*MW**2*vev**2*complexconjugate(I10a33))/(8.*sw**2*VLQScale**4) + (3*ee**2*lambdaT**2*MW**4*vev**2*complexconjugate(I10a33))/(2.*sw**2*VLQScale**4) + (9*ee**2*lambdaT**4*MB**2*vev**4*complexconjugate(I10a33))/(64.*sw**2*VLQScale**4) + (3*ee**2*I10a33*lambdaT**4*MB**2*vev**4*complexconjugate(I10a33))/(32.*sw**2*VLQScale**4) + (9*ee**2*lambdaT**4*MT**2*vev**4*complexconjugate(I10a33))/(64.*sw**2*VLQScale**4) + (3*ee**2*I10a33*lambdaT**4*MT**2*vev**4*complexconjugate(I10a33))/(32.*sw**2*VLQScale**4) + (9*ee**2*lambdaT**4*MB**4*vev**4*complexconjugate(I10a33))/(64.*MW**2*sw**2*VLQScale**4) + (3*ee**2*I10a33*lambdaT**4*MB**4*vev**4*complexconjugate(I10a33))/(32.*MW**2*sw**2*VLQScale**4) - (9*ee**2*lambdaT**4*MB**2*MT**2*vev**4*complexconjugate(I10a33))/(32.*MW**2*sw**2*VLQScale**4) - (3*ee**2*I10a33*lambdaT**4*MB**2*MT**2*vev**4*complexconjugate(I10a33))/(16.*MW**2*sw**2*VLQScale**4) + (9*ee**2*lambdaT**4*MT**4*vev**4*complexconjugate(I10a33))/(64.*MW**2*sw**2*VLQScale**4) + (3*ee**2*I10a33*lambdaT**4*MT**4*vev**4*complexconjugate(I10a33))/(32.*MW**2*sw**2*VLQScale**4) - (9*ee**2*lambdaT**4*MW**2*vev**4*complexconjugate(I10a33))/(32.*sw**2*VLQScale**4) - (3*ee**2*I10a33*lambdaT**4*MW**2*vev**4*complexconjugate(I10a33))/(16.*sw**2*VLQScale**4) - (3*ee**2*lambdaT**2*MB**2*vev**2*complexconjugate(I10a33))/(8.*sw**2*VLQScale**2) - (3*ee**2*lambdaT**2*MT**2*vev**2*complexconjugate(I10a33))/(8.*sw**2*VLQScale**2) - (3*ee**2*lambdaT**2*MB**4*vev**2*complexconjugate(I10a33))/(8.*MW**2*sw**2*VLQScale**2) + (3*ee**2*lambdaT**2*MB**2*MT**2*vev**2*complexconjugate(I10a33))/(4.*MW**2*sw**2*VLQScale**2) - (3*ee**2*lambdaT**2*MT**4*vev**2*complexconjugate(I10a33))/(8.*MW**2*sw**2*VLQScale**2) + (3*ee**2*lambdaT**2*MW**2*vev**2*complexconjugate(I10a33))/(4.*sw**2*VLQScale**2) + (3*ee**2*I10a33*lambdaT**4*MB**4*vev**6*complexconjugate(I11a33))/(64.*sw**2*VLQScale**8) - (3*ee**2*I10a33*lambdaT**4*MB**2*MT**2*vev**6*complexconjugate(I11a33))/(16.*sw**2*VLQScale**8) + (9*ee**2*I10a33*lambdaT**4*MT**4*vev**6*complexconjugate(I11a33))/(64.*sw**2*VLQScale**8) + (3*ee**2*I10a33*lambdaT**4*MB**6*vev**6*complexconjugate(I11a33))/(32.*MW**2*sw**2*VLQScale**8) - (9*ee**2*I10a33*lambdaT**4*MB**4*MT**2*vev**6*complexconjugate(I11a33))/(32.*MW**2*sw**2*VLQScale**8) + (9*ee**2*I10a33*lambdaT**4*MB**2*MT**4*vev**6*complexconjugate(I11a33))/(32.*MW**2*sw**2*VLQScale**8) - (3*ee**2*I10a33*lambdaT**4*MT**6*vev**6*complexconjugate(I11a33))/(32.*MW**2*sw**2*VLQScale**8) + (3*ee**2*I10a33*lambdaT**4*MB**2*MW**2*vev**6*complexconjugate(I11a33))/(64.*sw**2*VLQScale**8) + (9*ee**2*I10a33*lambdaT**4*MT**2*MW**2*vev**6*complexconjugate(I11a33))/(64.*sw**2*VLQScale**8) - (3*ee**2*I10a33*lambdaT**4*MW**4*vev**6*complexconjugate(I11a33))/(16.*sw**2*VLQScale**8) + (3*ee**2*I11a33*lambdaT**4*MB**2*vev**8*complexconjugate(I11a33))/(128.*sw**2*VLQScale**8) - (9*ee**2*I10a33*lambdaT**6*MB**2*vev**8*complexconjugate(I11a33))/(512.*sw**2*VLQScale**8) + (3*ee**2*I11a33*lambdaT**4*MT**2*vev**8*complexconjugate(I11a33))/(128.*sw**2*VLQScale**8) - (9*ee**2*I10a33*lambdaT**6*MT**2*vev**8*complexconjugate(I11a33))/(512.*sw**2*VLQScale**8) + (3*ee**2*I11a33*lambdaT**4*MB**4*vev**8*complexconjugate(I11a33))/(128.*MW**2*sw**2*VLQScale**8) - (9*ee**2*I10a33*lambdaT**6*MB**4*vev**8*complexconjugate(I11a33))/(512.*MW**2*sw**2*VLQScale**8) - (3*ee**2*I11a33*lambdaT**4*MB**2*MT**2*vev**8*complexconjugate(I11a33))/(64.*MW**2*sw**2*VLQScale**8) + (9*ee**2*I10a33*lambdaT**6*MB**2*MT**2*vev**8*complexconjugate(I11a33))/(256.*MW**2*sw**2*VLQScale**8) + (3*ee**2*I11a33*lambdaT**4*MT**4*vev**8*complexconjugate(I11a33))/(128.*MW**2*sw**2*VLQScale**8) - (9*ee**2*I10a33*lambdaT**6*MT**4*vev**8*complexconjugate(I11a33))/(512.*MW**2*sw**2*VLQScale**8) - (3*ee**2*I11a33*lambdaT**4*MW**2*vev**8*complexconjugate(I11a33))/(64.*sw**2*VLQScale**8) + (9*ee**2*I10a33*lambdaT**6*MW**2*vev**8*complexconjugate(I11a33))/(256.*sw**2*VLQScale**8) + (3*ee**2*I10a33*lambdaT**4*MB**2*vev**6*complexconjugate(I11a33))/(64.*sw**2*VLQScale**6) + (3*ee**2*I10a33*lambdaT**4*MT**2*vev**6*complexconjugate(I11a33))/(64.*sw**2*VLQScale**6) + (3*ee**2*I10a33*lambdaT**4*MB**4*vev**6*complexconjugate(I11a33))/(64.*MW**2*sw**2*VLQScale**6) - (3*ee**2*I10a33*lambdaT**4*MB**2*MT**2*vev**6*complexconjugate(I11a33))/(32.*MW**2*sw**2*VLQScale**6) + (3*ee**2*I10a33*lambdaT**4*MT**4*vev**6*complexconjugate(I11a33))/(64.*MW**2*sw**2*VLQScale**6) - (3*ee**2*I10a33*lambdaT**4*MW**2*vev**6*complexconjugate(I11a33))/(32.*sw**2*VLQScale**6) - (3*ee**2*lambdaT**2*MB**2*vev**4*complexconjugate(I11a33))/(16.*sw**2*VLQScale**4) - (3*ee**2*lambdaT**2*MT**2*vev**4*complexconjugate(I11a33))/(16.*sw**2*VLQScale**4) - (3*ee**2*lambdaT**2*MB**4*vev**4*complexconjugate(I11a33))/(16.*MW**2*sw**2*VLQScale**4) + (3*ee**2*lambdaT**2*MB**2*MT**2*vev**4*complexconjugate(I11a33))/(8.*MW**2*sw**2*VLQScale**4) - (3*ee**2*lambdaT**2*MT**4*vev**4*complexconjugate(I11a33))/(16.*MW**2*sw**2*VLQScale**4) + (3*ee**2*lambdaT**2*MW**2*vev**4*complexconjugate(I11a33))/(8.*sw**2*VLQScale**4) - (9*ee**2*I9a33*lambdaT**4*MB**4*vev**6*complexconjugate(I9a33))/(64.*sw**2*VLQScale**8) - (3*ee**2*I9a33*lambdaT**4*MB**2*MT**2*vev**6*complexconjugate(I9a33))/(32.*sw**2*VLQScale**8) - (9*ee**2*I9a33*lambdaT**4*MT**4*vev**6*complexconjugate(I9a33))/(64.*sw**2*VLQScale**8) + (3*ee**2*I9a33*lambdaT**4*MB**6*vev**6*complexconjugate(I9a33))/(64.*MW**2*sw**2*VLQScale**8) - (3*ee**2*I9a33*lambdaT**4*MB**4*MT**2*vev**6*complexconjugate(I9a33))/(64.*MW**2*sw**2*VLQScale**8) - (3*ee**2*I9a33*lambdaT**4*MB**2*MT**4*vev**6*complexconjugate(I9a33))/(64.*MW**2*sw**2*VLQScale**8) + (3*ee**2*I9a33*lambdaT**4*MT**6*vev**6*complexconjugate(I9a33))/(64.*MW**2*sw**2*VLQScale**8) + (9*ee**2*I9a33*lambdaT**4*MB**2*MW**2*vev**6*complexconjugate(I9a33))/(64.*sw**2*VLQScale**8) + (9*ee**2*I9a33*lambdaT**4*MT**2*MW**2*vev**6*complexconjugate(I9a33))/(64.*sw**2*VLQScale**8) - (3*ee**2*I9a33*lambdaT**4*MW**4*vev**6*complexconjugate(I9a33))/(64.*sw**2*VLQScale**8) + (3*ee**2*I9a33*lambdaT**2*MB**2*MT*vev**3)/(4.*sw**2*VLQScale**4*cmath.sqrt(2)) + (3*ee**2*I9a33*lambdaT**2*MT**3*vev**3)/(4.*sw**2*VLQScale**4*cmath.sqrt(2)) - (3*ee**2*I9a33*lambdaT**2*MB**4*MT*vev**3)/(8.*MW**2*sw**2*VLQScale**4*cmath.sqrt(2)) + (3*ee**2*I9a33*lambdaT**2*MB**2*MT**3*vev**3)/(4.*MW**2*sw**2*VLQScale**4*cmath.sqrt(2)) - (3*ee**2*I9a33*lambdaT**2*MT**5*vev**3)/(8.*MW**2*sw**2*VLQScale**4*cmath.sqrt(2)) - (3*ee**2*I9a33*lambdaT**2*MT*MW**2*vev**3)/(8.*sw**2*VLQScale**4*cmath.sqrt(2)) - (3*ee**2*I9a33*lambdaT**4*MB**4*MT*vev**5*complexconjugate(I10a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) - (9*ee**2*I9a33*lambdaT**4*MB**2*MT**3*vev**5*complexconjugate(I10a33))/(16.*sw**2*VLQScale**8*cmath.sqrt(2)) + (21*ee**2*I9a33*lambdaT**4*MT**5*vev**5*complexconjugate(I10a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I9a33*lambdaT**4*MB**6*MT*vev**5*complexconjugate(I10a33))/(16.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) - (9*ee**2*I9a33*lambdaT**4*MB**4*MT**3*vev**5*complexconjugate(I10a33))/(16.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) + (9*ee**2*I9a33*lambdaT**4*MB**2*MT**5*vev**5*complexconjugate(I10a33))/(16.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I9a33*lambdaT**4*MT**7*vev**5*complexconjugate(I10a33))/(16.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I9a33*lambdaT**4*MB**2*MT*MW**2*vev**5*complexconjugate(I10a33))/(8.*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I9a33*lambdaT**4*MT**3*MW**2*vev**5*complexconjugate(I10a33))/(4.*sw**2*VLQScale**8*cmath.sqrt(2)) + (9*ee**2*I9a33*lambdaT**4*MT*MW**4*vev**5*complexconjugate(I10a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) + (9*ee**2*I9a33*lambdaT**6*MB**2*MT*vev**7*complexconjugate(I10a33))/(128.*sw**2*VLQScale**8*cmath.sqrt(2)) + (9*ee**2*I9a33*lambdaT**6*MT**3*vev**7*complexconjugate(I10a33))/(128.*sw**2*VLQScale**8*cmath.sqrt(2)) - (9*ee**2*I9a33*lambdaT**6*MB**4*MT*vev**7*complexconjugate(I10a33))/(256.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) + (9*ee**2*I9a33*lambdaT**6*MB**2*MT**3*vev**7*complexconjugate(I10a33))/(128.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) - (9*ee**2*I9a33*lambdaT**6*MT**5*vev**7*complexconjugate(I10a33))/(256.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) - (9*ee**2*I9a33*lambdaT**6*MT*MW**2*vev**7*complexconjugate(I10a33))/(256.*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I9a33*lambdaT**4*MB**2*MT*vev**5*complexconjugate(I10a33))/(16.*sw**2*VLQScale**6*cmath.sqrt(2)) - (3*ee**2*I9a33*lambdaT**4*MT**3*vev**5*complexconjugate(I10a33))/(16.*sw**2*VLQScale**6*cmath.sqrt(2)) + (3*ee**2*I9a33*lambdaT**4*MB**4*MT*vev**5*complexconjugate(I10a33))/(32.*MW**2*sw**2*VLQScale**6*cmath.sqrt(2)) - (3*ee**2*I9a33*lambdaT**4*MB**2*MT**3*vev**5*complexconjugate(I10a33))/(16.*MW**2*sw**2*VLQScale**6*cmath.sqrt(2)) + (3*ee**2*I9a33*lambdaT**4*MT**5*vev**5*complexconjugate(I10a33))/(32.*MW**2*sw**2*VLQScale**6*cmath.sqrt(2)) + (3*ee**2*I9a33*lambdaT**4*MT*MW**2*vev**5*complexconjugate(I10a33))/(32.*sw**2*VLQScale**6*cmath.sqrt(2)) - (3*ee**2*I9a33*lambdaT**4*MB**2*MT*vev**7*complexconjugate(I11a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I9a33*lambdaT**4*MT**3*vev**7*complexconjugate(I11a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I9a33*lambdaT**4*MB**4*MT*vev**7*complexconjugate(I11a33))/(64.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I9a33*lambdaT**4*MB**2*MT**3*vev**7*complexconjugate(I11a33))/(32.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I9a33*lambdaT**4*MT**5*vev**7*complexconjugate(I11a33))/(64.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I9a33*lambdaT**4*MT*MW**2*vev**7*complexconjugate(I11a33))/(64.*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I10a33*lambdaT**4*MB**4*MT*vev**5*complexconjugate(I9a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) - (9*ee**2*I10a33*lambdaT**4*MB**2*MT**3*vev**5*complexconjugate(I9a33))/(16.*sw**2*VLQScale**8*cmath.sqrt(2)) + (21*ee**2*I10a33*lambdaT**4*MT**5*vev**5*complexconjugate(I9a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I10a33*lambdaT**4*MB**6*MT*vev**5*complexconjugate(I9a33))/(16.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) - (9*ee**2*I10a33*lambdaT**4*MB**4*MT**3*vev**5*complexconjugate(I9a33))/(16.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) + (9*ee**2*I10a33*lambdaT**4*MB**2*MT**5*vev**5*complexconjugate(I9a33))/(16.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I10a33*lambdaT**4*MT**7*vev**5*complexconjugate(I9a33))/(16.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I10a33*lambdaT**4*MB**2*MT*MW**2*vev**5*complexconjugate(I9a33))/(8.*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I10a33*lambdaT**4*MT**3*MW**2*vev**5*complexconjugate(I9a33))/(4.*sw**2*VLQScale**8*cmath.sqrt(2)) + (9*ee**2*I10a33*lambdaT**4*MT*MW**4*vev**5*complexconjugate(I9a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I11a33*lambdaT**4*MB**2*MT*vev**7*complexconjugate(I9a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) + (9*ee**2*I10a33*lambdaT**6*MB**2*MT*vev**7*complexconjugate(I9a33))/(128.*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I11a33*lambdaT**4*MT**3*vev**7*complexconjugate(I9a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) + (9*ee**2*I10a33*lambdaT**6*MT**3*vev**7*complexconjugate(I9a33))/(128.*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I11a33*lambdaT**4*MB**4*MT*vev**7*complexconjugate(I9a33))/(64.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) - (9*ee**2*I10a33*lambdaT**6*MB**4*MT*vev**7*complexconjugate(I9a33))/(256.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I11a33*lambdaT**4*MB**2*MT**3*vev**7*complexconjugate(I9a33))/(32.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) + (9*ee**2*I10a33*lambdaT**6*MB**2*MT**3*vev**7*complexconjugate(I9a33))/(128.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I11a33*lambdaT**4*MT**5*vev**7*complexconjugate(I9a33))/(64.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) - (9*ee**2*I10a33*lambdaT**6*MT**5*vev**7*complexconjugate(I9a33))/(256.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I11a33*lambdaT**4*MT*MW**2*vev**7*complexconjugate(I9a33))/(64.*sw**2*VLQScale**8*cmath.sqrt(2)) - (9*ee**2*I10a33*lambdaT**6*MT*MW**2*vev**7*complexconjugate(I9a33))/(256.*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I10a33*lambdaT**4*MB**2*MT*vev**5*complexconjugate(I9a33))/(16.*sw**2*VLQScale**6*cmath.sqrt(2)) - (3*ee**2*I10a33*lambdaT**4*MT**3*vev**5*complexconjugate(I9a33))/(16.*sw**2*VLQScale**6*cmath.sqrt(2)) + (3*ee**2*I10a33*lambdaT**4*MB**4*MT*vev**5*complexconjugate(I9a33))/(32.*MW**2*sw**2*VLQScale**6*cmath.sqrt(2)) - (3*ee**2*I10a33*lambdaT**4*MB**2*MT**3*vev**5*complexconjugate(I9a33))/(16.*MW**2*sw**2*VLQScale**6*cmath.sqrt(2)) + (3*ee**2*I10a33*lambdaT**4*MT**5*vev**5*complexconjugate(I9a33))/(32.*MW**2*sw**2*VLQScale**6*cmath.sqrt(2)) + (3*ee**2*I10a33*lambdaT**4*MT*MW**2*vev**5*complexconjugate(I9a33))/(32.*sw**2*VLQScale**6*cmath.sqrt(2)) + (3*ee**2*lambdaT**2*MB**2*MT*vev**3*complexconjugate(I9a33))/(4.*sw**2*VLQScale**4*cmath.sqrt(2)) + (3*ee**2*lambdaT**2*MT**3*vev**3*complexconjugate(I9a33))/(4.*sw**2*VLQScale**4*cmath.sqrt(2)) - (3*ee**2*lambdaT**2*MB**4*MT*vev**3*complexconjugate(I9a33))/(8.*MW**2*sw**2*VLQScale**4*cmath.sqrt(2)) + (3*ee**2*lambdaT**2*MB**2*MT**3*vev**3*complexconjugate(I9a33))/(4.*MW**2*sw**2*VLQScale**4*cmath.sqrt(2)) - (3*ee**2*lambdaT**2*MT**5*vev**3*complexconjugate(I9a33))/(8.*MW**2*sw**2*VLQScale**4*cmath.sqrt(2)) - (3*ee**2*lambdaT**2*MT*MW**2*vev**3*complexconjugate(I9a33))/(8.*sw**2*VLQScale**4*cmath.sqrt(2)))*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)'})

Decay_t = Decay(name = 'Decay_t',
                particle = P.t,
                partial_widths = {(P.W__plus__,P.b):'(((3*ee**2*MB**2)/(2.*sw**2) + (3*ee**2*MT**2)/(2.*sw**2) + (3*ee**2*MB**4)/(2.*MW**2*sw**2) - (3*ee**2*MB**2*MT**2)/(MW**2*sw**2) + (3*ee**2*MT**4)/(2.*MW**2*sw**2) - (3*ee**2*MW**2)/sw**2 + (9*ee**2*I13a33*lambdaT**2*MB**4*vev**2)/(8.*sw**2*VLQScale**4) - (9*ee**2*I13a33*lambdaT**2*MT**4*vev**2)/(8.*sw**2*VLQScale**4) - (9*ee**2*I13a33*lambdaT**2*MB**2*MW**2*vev**2)/(8.*sw**2*VLQScale**4) + (9*ee**2*I13a33*lambdaT**2*MT**2*MW**2*vev**2)/(8.*sw**2*VLQScale**4) - (3*ee**2*I14a33*lambdaT**2*MB**2*vev**4)/(16.*sw**2*VLQScale**4) + (9*ee**2*I13a33*lambdaT**4*MB**2*vev**4)/(64.*sw**2*VLQScale**4) - (3*ee**2*I14a33*lambdaT**2*MT**2*vev**4)/(16.*sw**2*VLQScale**4) + (9*ee**2*I13a33*lambdaT**4*MT**2*vev**4)/(64.*sw**2*VLQScale**4) - (3*ee**2*I14a33*lambdaT**2*MB**4*vev**4)/(16.*MW**2*sw**2*VLQScale**4) + (9*ee**2*I13a33*lambdaT**4*MB**4*vev**4)/(64.*MW**2*sw**2*VLQScale**4) + (3*ee**2*I14a33*lambdaT**2*MB**2*MT**2*vev**4)/(8.*MW**2*sw**2*VLQScale**4) - (9*ee**2*I13a33*lambdaT**4*MB**2*MT**2*vev**4)/(32.*MW**2*sw**2*VLQScale**4) - (3*ee**2*I14a33*lambdaT**2*MT**4*vev**4)/(16.*MW**2*sw**2*VLQScale**4) + (9*ee**2*I13a33*lambdaT**4*MT**4*vev**4)/(64.*MW**2*sw**2*VLQScale**4) + (3*ee**2*I14a33*lambdaT**2*MW**2*vev**4)/(8.*sw**2*VLQScale**4) - (9*ee**2*I13a33*lambdaT**4*MW**2*vev**4)/(32.*sw**2*VLQScale**4) - (3*ee**2*I13a33*lambdaT**2*MB**2*vev**2)/(8.*sw**2*VLQScale**2) - (3*ee**2*I13a33*lambdaT**2*MT**2*vev**2)/(8.*sw**2*VLQScale**2) - (3*ee**2*I13a33*lambdaT**2*MB**4*vev**2)/(8.*MW**2*sw**2*VLQScale**2) + (3*ee**2*I13a33*lambdaT**2*MB**2*MT**2*vev**2)/(4.*MW**2*sw**2*VLQScale**2) - (3*ee**2*I13a33*lambdaT**2*MT**4*vev**2)/(8.*MW**2*sw**2*VLQScale**2) + (3*ee**2*I13a33*lambdaT**2*MW**2*vev**2)/(4.*sw**2*VLQScale**2) - (9*ee**2*I12a33*lambdaT**4*MB**4*vev**6*complexconjugate(I12a33))/(64.*sw**2*VLQScale**8) - (3*ee**2*I12a33*lambdaT**4*MB**2*MT**2*vev**6*complexconjugate(I12a33))/(32.*sw**2*VLQScale**8) - (9*ee**2*I12a33*lambdaT**4*MT**4*vev**6*complexconjugate(I12a33))/(64.*sw**2*VLQScale**8) + (3*ee**2*I12a33*lambdaT**4*MB**6*vev**6*complexconjugate(I12a33))/(64.*MW**2*sw**2*VLQScale**8) - (3*ee**2*I12a33*lambdaT**4*MB**4*MT**2*vev**6*complexconjugate(I12a33))/(64.*MW**2*sw**2*VLQScale**8) - (3*ee**2*I12a33*lambdaT**4*MB**2*MT**4*vev**6*complexconjugate(I12a33))/(64.*MW**2*sw**2*VLQScale**8) + (3*ee**2*I12a33*lambdaT**4*MT**6*vev**6*complexconjugate(I12a33))/(64.*MW**2*sw**2*VLQScale**8) + (9*ee**2*I12a33*lambdaT**4*MB**2*MW**2*vev**6*complexconjugate(I12a33))/(64.*sw**2*VLQScale**8) + (9*ee**2*I12a33*lambdaT**4*MT**2*MW**2*vev**6*complexconjugate(I12a33))/(64.*sw**2*VLQScale**8) - (3*ee**2*I12a33*lambdaT**4*MW**4*vev**6*complexconjugate(I12a33))/(64.*sw**2*VLQScale**8) + (3*ee**2*I13a33*lambdaT**4*MB**6*vev**4*complexconjugate(I13a33))/(16.*sw**2*VLQScale**8) - (3*ee**2*I13a33*lambdaT**4*MB**4*MT**2*vev**4*complexconjugate(I13a33))/(16.*sw**2*VLQScale**8) - (3*ee**2*I13a33*lambdaT**4*MB**2*MT**4*vev**4*complexconjugate(I13a33))/(16.*sw**2*VLQScale**8) + (3*ee**2*I13a33*lambdaT**4*MT**6*vev**4*complexconjugate(I13a33))/(16.*sw**2*VLQScale**8) - (3*ee**2*I13a33*lambdaT**4*MB**4*MW**2*vev**4*complexconjugate(I13a33))/(32.*sw**2*VLQScale**8) + (15*ee**2*I13a33*lambdaT**4*MB**2*MT**2*MW**2*vev**4*complexconjugate(I13a33))/(16.*sw**2*VLQScale**8) - (3*ee**2*I13a33*lambdaT**4*MT**4*MW**2*vev**4*complexconjugate(I13a33))/(32.*sw**2*VLQScale**8) - (3*ee**2*I13a33*lambdaT**4*MB**2*MW**4*vev**4*complexconjugate(I13a33))/(32.*sw**2*VLQScale**8) - (3*ee**2*I13a33*lambdaT**4*MT**2*MW**4*vev**4*complexconjugate(I13a33))/(32.*sw**2*VLQScale**8) - (9*ee**2*I14a33*lambdaT**4*MB**4*vev**6*complexconjugate(I13a33))/(64.*sw**2*VLQScale**8) + (27*ee**2*I13a33*lambdaT**6*MB**4*vev**6*complexconjugate(I13a33))/(128.*sw**2*VLQScale**8) + (9*ee**2*I14a33*lambdaT**4*MT**4*vev**6*complexconjugate(I13a33))/(64.*sw**2*VLQScale**8) - (27*ee**2*I13a33*lambdaT**6*MT**4*vev**6*complexconjugate(I13a33))/(128.*sw**2*VLQScale**8) + (9*ee**2*I14a33*lambdaT**4*MB**2*MW**2*vev**6*complexconjugate(I13a33))/(64.*sw**2*VLQScale**8) - (27*ee**2*I13a33*lambdaT**6*MB**2*MW**2*vev**6*complexconjugate(I13a33))/(128.*sw**2*VLQScale**8) - (9*ee**2*I14a33*lambdaT**4*MT**2*MW**2*vev**6*complexconjugate(I13a33))/(64.*sw**2*VLQScale**8) + (27*ee**2*I13a33*lambdaT**6*MT**2*MW**2*vev**6*complexconjugate(I13a33))/(128.*sw**2*VLQScale**8) - (9*ee**2*I14a33*lambdaT**6*MB**2*vev**8*complexconjugate(I13a33))/(512.*sw**2*VLQScale**8) + (27*ee**2*I13a33*lambdaT**8*MB**2*vev**8*complexconjugate(I13a33))/(2048.*sw**2*VLQScale**8) - (9*ee**2*I14a33*lambdaT**6*MT**2*vev**8*complexconjugate(I13a33))/(512.*sw**2*VLQScale**8) + (27*ee**2*I13a33*lambdaT**8*MT**2*vev**8*complexconjugate(I13a33))/(2048.*sw**2*VLQScale**8) - (9*ee**2*I14a33*lambdaT**6*MB**4*vev**8*complexconjugate(I13a33))/(512.*MW**2*sw**2*VLQScale**8) + (27*ee**2*I13a33*lambdaT**8*MB**4*vev**8*complexconjugate(I13a33))/(2048.*MW**2*sw**2*VLQScale**8) + (9*ee**2*I14a33*lambdaT**6*MB**2*MT**2*vev**8*complexconjugate(I13a33))/(256.*MW**2*sw**2*VLQScale**8) - (27*ee**2*I13a33*lambdaT**8*MB**2*MT**2*vev**8*complexconjugate(I13a33))/(1024.*MW**2*sw**2*VLQScale**8) - (9*ee**2*I14a33*lambdaT**6*MT**4*vev**8*complexconjugate(I13a33))/(512.*MW**2*sw**2*VLQScale**8) + (27*ee**2*I13a33*lambdaT**8*MT**4*vev**8*complexconjugate(I13a33))/(2048.*MW**2*sw**2*VLQScale**8) + (9*ee**2*I14a33*lambdaT**6*MW**2*vev**8*complexconjugate(I13a33))/(256.*sw**2*VLQScale**8) - (27*ee**2*I13a33*lambdaT**8*MW**2*vev**8*complexconjugate(I13a33))/(1024.*sw**2*VLQScale**8) - (9*ee**2*I13a33*lambdaT**4*MB**4*vev**4*complexconjugate(I13a33))/(16.*sw**2*VLQScale**6) + (9*ee**2*I13a33*lambdaT**4*MT**4*vev**4*complexconjugate(I13a33))/(16.*sw**2*VLQScale**6) + (9*ee**2*I13a33*lambdaT**4*MB**2*MW**2*vev**4*complexconjugate(I13a33))/(16.*sw**2*VLQScale**6) - (9*ee**2*I13a33*lambdaT**4*MT**2*MW**2*vev**4*complexconjugate(I13a33))/(16.*sw**2*VLQScale**6) + (3*ee**2*I14a33*lambdaT**4*MB**2*vev**6*complexconjugate(I13a33))/(64.*sw**2*VLQScale**6) - (9*ee**2*I13a33*lambdaT**6*MB**2*vev**6*complexconjugate(I13a33))/(128.*sw**2*VLQScale**6) + (3*ee**2*I14a33*lambdaT**4*MT**2*vev**6*complexconjugate(I13a33))/(64.*sw**2*VLQScale**6) - (9*ee**2*I13a33*lambdaT**6*MT**2*vev**6*complexconjugate(I13a33))/(128.*sw**2*VLQScale**6) + (3*ee**2*I14a33*lambdaT**4*MB**4*vev**6*complexconjugate(I13a33))/(64.*MW**2*sw**2*VLQScale**6) - (9*ee**2*I13a33*lambdaT**6*MB**4*vev**6*complexconjugate(I13a33))/(128.*MW**2*sw**2*VLQScale**6) - (3*ee**2*I14a33*lambdaT**4*MB**2*MT**2*vev**6*complexconjugate(I13a33))/(32.*MW**2*sw**2*VLQScale**6) + (9*ee**2*I13a33*lambdaT**6*MB**2*MT**2*vev**6*complexconjugate(I13a33))/(64.*MW**2*sw**2*VLQScale**6) + (3*ee**2*I14a33*lambdaT**4*MT**4*vev**6*complexconjugate(I13a33))/(64.*MW**2*sw**2*VLQScale**6) - (9*ee**2*I13a33*lambdaT**6*MT**4*vev**6*complexconjugate(I13a33))/(128.*MW**2*sw**2*VLQScale**6) - (3*ee**2*I14a33*lambdaT**4*MW**2*vev**6*complexconjugate(I13a33))/(32.*sw**2*VLQScale**6) + (9*ee**2*I13a33*lambdaT**6*MW**2*vev**6*complexconjugate(I13a33))/(64.*sw**2*VLQScale**6) + (9*ee**2*lambdaT**2*MB**4*vev**2*complexconjugate(I13a33))/(8.*sw**2*VLQScale**4) - (9*ee**2*lambdaT**2*MT**4*vev**2*complexconjugate(I13a33))/(8.*sw**2*VLQScale**4) - (9*ee**2*lambdaT**2*MB**2*MW**2*vev**2*complexconjugate(I13a33))/(8.*sw**2*VLQScale**4) + (9*ee**2*lambdaT**2*MT**2*MW**2*vev**2*complexconjugate(I13a33))/(8.*sw**2*VLQScale**4) + (9*ee**2*lambdaT**4*MB**2*vev**4*complexconjugate(I13a33))/(64.*sw**2*VLQScale**4) + (3*ee**2*I13a33*lambdaT**4*MB**2*vev**4*complexconjugate(I13a33))/(32.*sw**2*VLQScale**4) + (9*ee**2*lambdaT**4*MT**2*vev**4*complexconjugate(I13a33))/(64.*sw**2*VLQScale**4) + (3*ee**2*I13a33*lambdaT**4*MT**2*vev**4*complexconjugate(I13a33))/(32.*sw**2*VLQScale**4) + (9*ee**2*lambdaT**4*MB**4*vev**4*complexconjugate(I13a33))/(64.*MW**2*sw**2*VLQScale**4) + (3*ee**2*I13a33*lambdaT**4*MB**4*vev**4*complexconjugate(I13a33))/(32.*MW**2*sw**2*VLQScale**4) - (9*ee**2*lambdaT**4*MB**2*MT**2*vev**4*complexconjugate(I13a33))/(32.*MW**2*sw**2*VLQScale**4) - (3*ee**2*I13a33*lambdaT**4*MB**2*MT**2*vev**4*complexconjugate(I13a33))/(16.*MW**2*sw**2*VLQScale**4) + (9*ee**2*lambdaT**4*MT**4*vev**4*complexconjugate(I13a33))/(64.*MW**2*sw**2*VLQScale**4) + (3*ee**2*I13a33*lambdaT**4*MT**4*vev**4*complexconjugate(I13a33))/(32.*MW**2*sw**2*VLQScale**4) - (9*ee**2*lambdaT**4*MW**2*vev**4*complexconjugate(I13a33))/(32.*sw**2*VLQScale**4) - (3*ee**2*I13a33*lambdaT**4*MW**2*vev**4*complexconjugate(I13a33))/(16.*sw**2*VLQScale**4) - (3*ee**2*lambdaT**2*MB**2*vev**2*complexconjugate(I13a33))/(8.*sw**2*VLQScale**2) - (3*ee**2*lambdaT**2*MT**2*vev**2*complexconjugate(I13a33))/(8.*sw**2*VLQScale**2) - (3*ee**2*lambdaT**2*MB**4*vev**2*complexconjugate(I13a33))/(8.*MW**2*sw**2*VLQScale**2) + (3*ee**2*lambdaT**2*MB**2*MT**2*vev**2*complexconjugate(I13a33))/(4.*MW**2*sw**2*VLQScale**2) - (3*ee**2*lambdaT**2*MT**4*vev**2*complexconjugate(I13a33))/(8.*MW**2*sw**2*VLQScale**2) + (3*ee**2*lambdaT**2*MW**2*vev**2*complexconjugate(I13a33))/(4.*sw**2*VLQScale**2) - (9*ee**2*I13a33*lambdaT**4*MB**4*vev**6*complexconjugate(I14a33))/(64.*sw**2*VLQScale**8) + (9*ee**2*I13a33*lambdaT**4*MT**4*vev**6*complexconjugate(I14a33))/(64.*sw**2*VLQScale**8) + (9*ee**2*I13a33*lambdaT**4*MB**2*MW**2*vev**6*complexconjugate(I14a33))/(64.*sw**2*VLQScale**8) - (9*ee**2*I13a33*lambdaT**4*MT**2*MW**2*vev**6*complexconjugate(I14a33))/(64.*sw**2*VLQScale**8) + (3*ee**2*I14a33*lambdaT**4*MB**2*vev**8*complexconjugate(I14a33))/(128.*sw**2*VLQScale**8) - (9*ee**2*I13a33*lambdaT**6*MB**2*vev**8*complexconjugate(I14a33))/(512.*sw**2*VLQScale**8) + (3*ee**2*I14a33*lambdaT**4*MT**2*vev**8*complexconjugate(I14a33))/(128.*sw**2*VLQScale**8) - (9*ee**2*I13a33*lambdaT**6*MT**2*vev**8*complexconjugate(I14a33))/(512.*sw**2*VLQScale**8) + (3*ee**2*I14a33*lambdaT**4*MB**4*vev**8*complexconjugate(I14a33))/(128.*MW**2*sw**2*VLQScale**8) - (9*ee**2*I13a33*lambdaT**6*MB**4*vev**8*complexconjugate(I14a33))/(512.*MW**2*sw**2*VLQScale**8) - (3*ee**2*I14a33*lambdaT**4*MB**2*MT**2*vev**8*complexconjugate(I14a33))/(64.*MW**2*sw**2*VLQScale**8) + (9*ee**2*I13a33*lambdaT**6*MB**2*MT**2*vev**8*complexconjugate(I14a33))/(256.*MW**2*sw**2*VLQScale**8) + (3*ee**2*I14a33*lambdaT**4*MT**4*vev**8*complexconjugate(I14a33))/(128.*MW**2*sw**2*VLQScale**8) - (9*ee**2*I13a33*lambdaT**6*MT**4*vev**8*complexconjugate(I14a33))/(512.*MW**2*sw**2*VLQScale**8) - (3*ee**2*I14a33*lambdaT**4*MW**2*vev**8*complexconjugate(I14a33))/(64.*sw**2*VLQScale**8) + (9*ee**2*I13a33*lambdaT**6*MW**2*vev**8*complexconjugate(I14a33))/(256.*sw**2*VLQScale**8) + (3*ee**2*I13a33*lambdaT**4*MB**2*vev**6*complexconjugate(I14a33))/(64.*sw**2*VLQScale**6) + (3*ee**2*I13a33*lambdaT**4*MT**2*vev**6*complexconjugate(I14a33))/(64.*sw**2*VLQScale**6) + (3*ee**2*I13a33*lambdaT**4*MB**4*vev**6*complexconjugate(I14a33))/(64.*MW**2*sw**2*VLQScale**6) - (3*ee**2*I13a33*lambdaT**4*MB**2*MT**2*vev**6*complexconjugate(I14a33))/(32.*MW**2*sw**2*VLQScale**6) + (3*ee**2*I13a33*lambdaT**4*MT**4*vev**6*complexconjugate(I14a33))/(64.*MW**2*sw**2*VLQScale**6) - (3*ee**2*I13a33*lambdaT**4*MW**2*vev**6*complexconjugate(I14a33))/(32.*sw**2*VLQScale**6) - (3*ee**2*lambdaT**2*MB**2*vev**4*complexconjugate(I14a33))/(16.*sw**2*VLQScale**4) - (3*ee**2*lambdaT**2*MT**2*vev**4*complexconjugate(I14a33))/(16.*sw**2*VLQScale**4) - (3*ee**2*lambdaT**2*MB**4*vev**4*complexconjugate(I14a33))/(16.*MW**2*sw**2*VLQScale**4) + (3*ee**2*lambdaT**2*MB**2*MT**2*vev**4*complexconjugate(I14a33))/(8.*MW**2*sw**2*VLQScale**4) - (3*ee**2*lambdaT**2*MT**4*vev**4*complexconjugate(I14a33))/(16.*MW**2*sw**2*VLQScale**4) + (3*ee**2*lambdaT**2*MW**2*vev**4*complexconjugate(I14a33))/(8.*sw**2*VLQScale**4) + (3*ee**2*I12a33*lambdaT**2*MB**2*MT*vev**3)/(4.*sw**2*VLQScale**4*cmath.sqrt(2)) + (3*ee**2*I12a33*lambdaT**2*MT**3*vev**3)/(4.*sw**2*VLQScale**4*cmath.sqrt(2)) - (3*ee**2*I12a33*lambdaT**2*MB**4*MT*vev**3)/(8.*MW**2*sw**2*VLQScale**4*cmath.sqrt(2)) + (3*ee**2*I12a33*lambdaT**2*MB**2*MT**3*vev**3)/(4.*MW**2*sw**2*VLQScale**4*cmath.sqrt(2)) - (3*ee**2*I12a33*lambdaT**2*MT**5*vev**3)/(8.*MW**2*sw**2*VLQScale**4*cmath.sqrt(2)) - (3*ee**2*I12a33*lambdaT**2*MT*MW**2*vev**3)/(8.*sw**2*VLQScale**4*cmath.sqrt(2)) + (3*ee**2*I13a33*lambdaT**4*MB**4*MT*vev**5*complexconjugate(I12a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I13a33*lambdaT**4*MB**2*MT**3*vev**5*complexconjugate(I12a33))/(16.*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I13a33*lambdaT**4*MT**5*vev**5*complexconjugate(I12a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I13a33*lambdaT**4*MB**2*MT*MW**2*vev**5*complexconjugate(I12a33))/(16.*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I13a33*lambdaT**4*MT**3*MW**2*vev**5*complexconjugate(I12a33))/(16.*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I13a33*lambdaT**4*MT*MW**4*vev**5*complexconjugate(I12a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I14a33*lambdaT**4*MB**2*MT*vev**7*complexconjugate(I12a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) + (9*ee**2*I13a33*lambdaT**6*MB**2*MT*vev**7*complexconjugate(I12a33))/(128.*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I14a33*lambdaT**4*MT**3*vev**7*complexconjugate(I12a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) + (9*ee**2*I13a33*lambdaT**6*MT**3*vev**7*complexconjugate(I12a33))/(128.*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I14a33*lambdaT**4*MB**4*MT*vev**7*complexconjugate(I12a33))/(64.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) - (9*ee**2*I13a33*lambdaT**6*MB**4*MT*vev**7*complexconjugate(I12a33))/(256.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I14a33*lambdaT**4*MB**2*MT**3*vev**7*complexconjugate(I12a33))/(32.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) + (9*ee**2*I13a33*lambdaT**6*MB**2*MT**3*vev**7*complexconjugate(I12a33))/(128.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I14a33*lambdaT**4*MT**5*vev**7*complexconjugate(I12a33))/(64.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) - (9*ee**2*I13a33*lambdaT**6*MT**5*vev**7*complexconjugate(I12a33))/(256.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I14a33*lambdaT**4*MT*MW**2*vev**7*complexconjugate(I12a33))/(64.*sw**2*VLQScale**8*cmath.sqrt(2)) - (9*ee**2*I13a33*lambdaT**6*MT*MW**2*vev**7*complexconjugate(I12a33))/(256.*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I13a33*lambdaT**4*MB**2*MT*vev**5*complexconjugate(I12a33))/(16.*sw**2*VLQScale**6*cmath.sqrt(2)) - (3*ee**2*I13a33*lambdaT**4*MT**3*vev**5*complexconjugate(I12a33))/(16.*sw**2*VLQScale**6*cmath.sqrt(2)) + (3*ee**2*I13a33*lambdaT**4*MB**4*MT*vev**5*complexconjugate(I12a33))/(32.*MW**2*sw**2*VLQScale**6*cmath.sqrt(2)) - (3*ee**2*I13a33*lambdaT**4*MB**2*MT**3*vev**5*complexconjugate(I12a33))/(16.*MW**2*sw**2*VLQScale**6*cmath.sqrt(2)) + (3*ee**2*I13a33*lambdaT**4*MT**5*vev**5*complexconjugate(I12a33))/(32.*MW**2*sw**2*VLQScale**6*cmath.sqrt(2)) + (3*ee**2*I13a33*lambdaT**4*MT*MW**2*vev**5*complexconjugate(I12a33))/(32.*sw**2*VLQScale**6*cmath.sqrt(2)) + (3*ee**2*lambdaT**2*MB**2*MT*vev**3*complexconjugate(I12a33))/(4.*sw**2*VLQScale**4*cmath.sqrt(2)) + (3*ee**2*lambdaT**2*MT**3*vev**3*complexconjugate(I12a33))/(4.*sw**2*VLQScale**4*cmath.sqrt(2)) - (3*ee**2*lambdaT**2*MB**4*MT*vev**3*complexconjugate(I12a33))/(8.*MW**2*sw**2*VLQScale**4*cmath.sqrt(2)) + (3*ee**2*lambdaT**2*MB**2*MT**3*vev**3*complexconjugate(I12a33))/(4.*MW**2*sw**2*VLQScale**4*cmath.sqrt(2)) - (3*ee**2*lambdaT**2*MT**5*vev**3*complexconjugate(I12a33))/(8.*MW**2*sw**2*VLQScale**4*cmath.sqrt(2)) - (3*ee**2*lambdaT**2*MT*MW**2*vev**3*complexconjugate(I12a33))/(8.*sw**2*VLQScale**4*cmath.sqrt(2)) + (3*ee**2*I12a33*lambdaT**4*MB**4*MT*vev**5*complexconjugate(I13a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I12a33*lambdaT**4*MB**2*MT**3*vev**5*complexconjugate(I13a33))/(16.*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I12a33*lambdaT**4*MT**5*vev**5*complexconjugate(I13a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I12a33*lambdaT**4*MB**2*MT*MW**2*vev**5*complexconjugate(I13a33))/(16.*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I12a33*lambdaT**4*MT**3*MW**2*vev**5*complexconjugate(I13a33))/(16.*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I12a33*lambdaT**4*MT*MW**4*vev**5*complexconjugate(I13a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) + (9*ee**2*I12a33*lambdaT**6*MB**2*MT*vev**7*complexconjugate(I13a33))/(128.*sw**2*VLQScale**8*cmath.sqrt(2)) + (9*ee**2*I12a33*lambdaT**6*MT**3*vev**7*complexconjugate(I13a33))/(128.*sw**2*VLQScale**8*cmath.sqrt(2)) - (9*ee**2*I12a33*lambdaT**6*MB**4*MT*vev**7*complexconjugate(I13a33))/(256.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) + (9*ee**2*I12a33*lambdaT**6*MB**2*MT**3*vev**7*complexconjugate(I13a33))/(128.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) - (9*ee**2*I12a33*lambdaT**6*MT**5*vev**7*complexconjugate(I13a33))/(256.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) - (9*ee**2*I12a33*lambdaT**6*MT*MW**2*vev**7*complexconjugate(I13a33))/(256.*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I12a33*lambdaT**4*MB**2*MT*vev**5*complexconjugate(I13a33))/(16.*sw**2*VLQScale**6*cmath.sqrt(2)) - (3*ee**2*I12a33*lambdaT**4*MT**3*vev**5*complexconjugate(I13a33))/(16.*sw**2*VLQScale**6*cmath.sqrt(2)) + (3*ee**2*I12a33*lambdaT**4*MB**4*MT*vev**5*complexconjugate(I13a33))/(32.*MW**2*sw**2*VLQScale**6*cmath.sqrt(2)) - (3*ee**2*I12a33*lambdaT**4*MB**2*MT**3*vev**5*complexconjugate(I13a33))/(16.*MW**2*sw**2*VLQScale**6*cmath.sqrt(2)) + (3*ee**2*I12a33*lambdaT**4*MT**5*vev**5*complexconjugate(I13a33))/(32.*MW**2*sw**2*VLQScale**6*cmath.sqrt(2)) + (3*ee**2*I12a33*lambdaT**4*MT*MW**2*vev**5*complexconjugate(I13a33))/(32.*sw**2*VLQScale**6*cmath.sqrt(2)) - (3*ee**2*I12a33*lambdaT**4*MB**2*MT*vev**7*complexconjugate(I14a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I12a33*lambdaT**4*MT**3*vev**7*complexconjugate(I14a33))/(32.*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I12a33*lambdaT**4*MB**4*MT*vev**7*complexconjugate(I14a33))/(64.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) - (3*ee**2*I12a33*lambdaT**4*MB**2*MT**3*vev**7*complexconjugate(I14a33))/(32.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I12a33*lambdaT**4*MT**5*vev**7*complexconjugate(I14a33))/(64.*MW**2*sw**2*VLQScale**8*cmath.sqrt(2)) + (3*ee**2*I12a33*lambdaT**4*MT*MW**2*vev**7*complexconjugate(I14a33))/(64.*sw**2*VLQScale**8*cmath.sqrt(2)))*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)'})

Decay_ta__minus__ = Decay(name = 'Decay_ta__minus__',
                          particle = P.ta__minus__,
                          partial_widths = {(P.W__minus__,P.vt):'((MTA**2 - MW**2)*((ee**2*MTA**2)/(2.*sw**2) + (ee**2*MTA**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MTA)**3)'})



==> Top_Partner_Dimension_8_UFO/function_library.py <==
# This file is part of the UFO.
#
# This file contains definitions for functions that
# are extensions of the cmath library, and correspond
# either to functions that are in cmath, but inconvenient
# to access from there (e.g. z.conjugate()),
# or functions that are simply not defined.
#
#

__date__ = "22 July 2010"
__author__ = "claude.duhr@durham.ac.uk"

import cmath
from object_library import all_functions, Function

#
# shortcuts for functions from cmath
#

complexconjugate = Function(name = 'complexconjugate',
                            arguments = ('z',),
                            expression = 'z.conjugate()')


re = Function(name = 're',
              arguments = ('z',),
              expression = 'z.real')

im = Function(name = 'im',
              arguments = ('z',),
              expression = 'z.imag')

# New functions (trigonometric)

sec = Function(name = 'sec',
             arguments = ('z',),
             expression = '1./cmath.cos(z.real)')

asec = Function(name = 'asec',
             arguments = ('z',),
             expression = 'cmath.acos(1./(z.real))')

csc = Function(name = 'csc',
             arguments = ('z',),
             expression = '1./cmath.sin(z.real)')

acsc = Function(name = 'acsc',
             arguments = ('z',),
             expression = 'cmath.asin(1./(z.real))')

cot = Function(name = 'cot',
               arguments = ('z',),
               expression = '1./cmath.tan(z.real)')

# Heaviside theta function

theta_function = Function(name = 'theta_function',
             arguments = ('x','y','z'),
             expression = 'y if x else z')

# Auxiliary functions for NLO

cond = Function(name = 'cond',
                arguments = ('condition','ExprTrue','ExprFalse'),
                expression = '(ExprTrue if condition==0.0 else ExprFalse)')

reglog = Function(name = 'reglog',
                arguments = ('z'),
                expression = '(0.0 if z==0.0 else cmath.log(z.real))')



==> Top_Partner_Dimension_8_UFO/lorentz.py <==
# This file was automatically created by FeynRules 2.3.47
# Mathematica version: 11.2.0 for Linux x86 (64-bit) (September 11, 2017)
# Date: Mon 11 Oct 2021 11:34:42


from object_library import all_lorentz, Lorentz

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot
try:
   import form_factors as ForFac 
except ImportError:
   pass


UUV1 = Lorentz(name = 'UUV1',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,2) + P(3,3)')

SSS1 = Lorentz(name = 'SSS1',
               spins = [ 1, 1, 1 ],
               structure = '1')

FFS1 = Lorentz(name = 'FFS1',
               spins = [ 2, 2, 1 ],
               structure = 'ProjM(2,1)')

FFS2 = Lorentz(name = 'FFS2',
               spins = [ 2, 2, 1 ],
               structure = 'P(-1,3)*Gamma(-1,2,-2)*ProjM(-2,1)')

FFS3 = Lorentz(name = 'FFS3',
               spins = [ 2, 2, 1 ],
               structure = 'P(-2,3)*P(-1,3)*Gamma(-2,-4,-3)*Gamma(-1,2,-4)*ProjM(-3,1) + 2*P(-1,1)*P(-1,3)*ProjM(2,1)')

FFS4 = Lorentz(name = 'FFS4',
               spins = [ 2, 2, 1 ],
               structure = 'P(-3,3)*P(-2,3)*P(-1,3)*Gamma(-3,2,-6)*Gamma(-2,-6,-5)*Gamma(-1,-5,-4)*ProjM(-4,1) - P(-3,3)*P(-2,3)*P(-1,3)*Gamma(-3,-5,-4)*Gamma(-2,-6,-5)*Gamma(-1,2,-6)*ProjM(-4,1)')

FFS5 = Lorentz(name = 'FFS5',
               spins = [ 2, 2, 1 ],
               structure = 'ProjP(2,1)')

FFS6 = Lorentz(name = 'FFS6',
               spins = [ 2, 2, 1 ],
               structure = 'ProjM(2,1) + ProjP(2,1)')

FFS7 = Lorentz(name = 'FFS7',
               spins = [ 2, 2, 1 ],
               structure = 'P(-2,3)*P(-1,3)*Gamma(-2,2,-4)*Gamma(-1,-4,-3)*ProjP(-3,1) + 2*P(-1,2)*P(-1,3)*ProjP(2,1)')

FFV1 = Lorentz(name = 'FFV1',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1)')

FFV2 = Lorentz(name = 'FFV2',
               spins = [ 2, 2, 3 ],
               structure = 'P(3,1)*ProjM(2,1)')

FFV3 = Lorentz(name = 'FFV3',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1)')

FFV4 = Lorentz(name = 'FFV4',
               spins = [ 2, 2, 3 ],
               structure = 'P(-2,3)*P(-1,3)*Gamma(-2,2,-5)*Gamma(-1,-5,-4)*Gamma(3,-4,-3)*ProjM(-3,1) - 2*P(-1,3)*P(3,1)*Gamma(-1,2,-2)*ProjM(-2,1) + 2*P(-1,1)*P(-1,3)*Gamma(3,2,-2)*ProjM(-2,1)')

FFV5 = Lorentz(name = 'FFV5',
               spins = [ 2, 2, 3 ],
               structure = 'P(-2,3)*P(-1,3)*Gamma(-2,-4,-3)*Gamma(-1,-5,-4)*Gamma(3,2,-5)*ProjM(-3,1) - 2*P(-1,3)*P(3,2)*Gamma(-1,2,-2)*ProjM(-2,1) + 2*P(-1,2)*P(-1,3)*Gamma(3,2,-2)*ProjM(-2,1)')

FFV6 = Lorentz(name = 'FFV6',
               spins = [ 2, 2, 3 ],
               structure = 'P(3,2)*ProjP(2,1)')

FFV7 = Lorentz(name = 'FFV7',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1) - 2*Gamma(3,2,-1)*ProjP(-1,1)')

FFV8 = Lorentz(name = 'FFV8',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1) + 2*Gamma(3,2,-1)*ProjP(-1,1)')

FFV9 = Lorentz(name = 'FFV9',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1) + 4*Gamma(3,2,-1)*ProjP(-1,1)')

VVS1 = Lorentz(name = 'VVS1',
               spins = [ 3, 3, 1 ],
               structure = 'Metric(1,2)')

VVV1 = Lorentz(name = 'VVV1',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,1)*Metric(1,2) - P(3,2)*Metric(1,2) - P(2,1)*Metric(1,3) + P(2,3)*Metric(1,3) + P(1,2)*Metric(2,3) - P(1,3)*Metric(2,3)')

SSSS1 = Lorentz(name = 'SSSS1',
                spins = [ 1, 1, 1, 1 ],
                structure = '1')

FFSS1 = Lorentz(name = 'FFSS1',
                spins = [ 2, 2, 1, 1 ],
                structure = 'ProjM(2,1)')

FFSS2 = Lorentz(name = 'FFSS2',
                spins = [ 2, 2, 1, 1 ],
                structure = 'P(-1,3)*Gamma(-1,2,-2)*ProjM(-2,1) + P(-1,4)*Gamma(-1,2,-2)*ProjM(-2,1)')

FFSS3 = Lorentz(name = 'FFSS3',
                spins = [ 2, 2, 1, 1 ],
                structure = 'P(-2,4)*P(-1,3)*Gamma(-2,2,-4)*Gamma(-1,-4,-3)*ProjM(-3,1) - 2*P(-2,3)*P(-1,3)*Gamma(-2,-4,-3)*Gamma(-1,2,-4)*ProjM(-3,1) + P(-2,4)*P(-1,3)*Gamma(-2,-4,-3)*Gamma(-1,2,-4)*ProjM(-3,1) - 2*P(-2,4)*P(-1,4)*Gamma(-2,-4,-3)*Gamma(-1,2,-4)*ProjM(-3,1) - 4*P(-1,1)*P(-1,3)*ProjM(2,1) - 4*P(-1,1)*P(-1,4)*ProjM(2,1)')

FFSS4 = Lorentz(name = 'FFSS4',
                spins = [ 2, 2, 1, 1 ],
                structure = 'P(-3,3)*P(-2,3)*P(-1,3)*Gamma(-3,2,-6)*Gamma(-2,-6,-5)*Gamma(-1,-5,-4)*ProjM(-4,1) + P(-3,4)*P(-2,4)*P(-1,4)*Gamma(-3,2,-6)*Gamma(-2,-6,-5)*Gamma(-1,-5,-4)*ProjM(-4,1) - P(-3,3)*P(-2,3)*P(-1,3)*Gamma(-3,-5,-4)*Gamma(-2,-6,-5)*Gamma(-1,2,-6)*ProjM(-4,1) - P(-3,4)*P(-2,4)*P(-1,4)*Gamma(-3,-5,-4)*Gamma(-2,-6,-5)*Gamma(-1,2,-6)*ProjM(-4,1) - 2*P(-2,1)*P(-2,4)*P(-1,3)*Gamma(-1,2,-3)*ProjM(-3,1) + 2*P(-2,2)*P(-2,4)*P(-1,3)*Gamma(-1,2,-3)*ProjM(-3,1) - 2*P(-2,1)*P(-2,3)*P(-1,4)*Gamma(-1,2,-3)*ProjM(-3,1) + 2*P(-2,2)*P(-2,3)*P(-1,4)*Gamma(-1,2,-3)*ProjM(-3,1)')

FFSS5 = Lorentz(name = 'FFSS5',
                spins = [ 2, 2, 1, 1 ],
                structure = 'ProjP(2,1)')

FFSS6 = Lorentz(name = 'FFSS6',
                spins = [ 2, 2, 1, 1 ],
                structure = 'P(-2,3)*P(-1,3)*Gamma(-2,2,-4)*Gamma(-1,-4,-3)*ProjP(-3,1) - (P(-2,4)*P(-1,3)*Gamma(-2,2,-4)*Gamma(-1,-4,-3)*ProjP(-3,1))/2. + P(-2,4)*P(-1,4)*Gamma(-2,2,-4)*Gamma(-1,-4,-3)*ProjP(-3,1) - (P(-2,4)*P(-1,3)*Gamma(-2,-4,-3)*Gamma(-1,2,-4)*ProjP(-3,1))/2. + 2*P(-1,2)*P(-1,3)*ProjP(2,1) + 2*P(-1,2)*P(-1,4)*ProjP(2,1)')

FFVS1 = Lorentz(name = 'FFVS1',
                spins = [ 2, 2, 3, 1 ],
                structure = 'P(3,4)*ProjM(2,1)')

FFVS2 = Lorentz(name = 'FFVS2',
                spins = [ 2, 2, 3, 1 ],
                structure = 'Gamma(3,2,-1)*ProjM(-1,1)')

FFVS3 = Lorentz(name = 'FFVS3',
                spins = [ 2, 2, 3, 1 ],
                structure = '-(P(-1,4)*Gamma(-1,2,-3)*Gamma(3,-3,-2)*ProjM(-2,1))/6. + P(3,1)*ProjM(2,1) - (P(3,4)*ProjM(2,1))/3.')

FFVS4 = Lorentz(name = 'FFVS4',
                spins = [ 2, 2, 3, 1 ],
                structure = '(P(-2,3)*P(-1,4)*Gamma(-2,-4,-3)*Gamma(-1,2,-5)*Gamma(3,-5,-4)*ProjM(-3,1))/2. + (P(-2,4)*P(-1,4)*Gamma(-2,-4,-3)*Gamma(-1,2,-5)*Gamma(3,-5,-4)*ProjM(-3,1))/2. + (P(-2,4)*P(-1,4)*Gamma(-2,-5,-4)*Gamma(-1,2,-5)*Gamma(3,-4,-3)*ProjM(-3,1))/2. + P(-2,3)*P(-1,3)*Gamma(-2,-4,-3)*Gamma(-1,-5,-4)*Gamma(3,2,-5)*ProjM(-3,1) + (P(-2,3)*P(-1,4)*Gamma(-2,-4,-3)*Gamma(-1,-5,-4)*Gamma(3,2,-5)*ProjM(-3,1))/2. + (P(-2,4)*P(-1,4)*Gamma(-2,-4,-3)*Gamma(-1,-5,-4)*Gamma(3,2,-5)*ProjM(-3,1))/2. + (P(-2,3)*P(-1,4)*Gamma(-2,-5,-4)*Gamma(-1,-4,-3)*Gamma(3,2,-5)*ProjM(-3,1))/2. - 2*P(-1,3)*P(3,2)*Gamma(-1,2,-2)*ProjM(-2,1) - P(-1,4)*P(3,2)*Gamma(-1,2,-2)*ProjM(-2,1) + 2*P(-1,2)*P(-1,3)*Gamma(3,2,-2)*ProjM(-2,1) + P(-1,1)*P(-1,4)*Gamma(3,2,-2)*ProjM(-2,1)')

FFVS5 = Lorentz(name = 'FFVS5',
                spins = [ 2, 2, 3, 1 ],
                structure = '(P(-2,3)*P(-1,4)*Gamma(-2,2,-5)*Gamma(-1,-4,-3)*Gamma(3,-5,-4)*ProjM(-3,1))/2. + (P(-2,4)*P(-1,4)*Gamma(-2,2,-5)*Gamma(-1,-4,-3)*Gamma(3,-5,-4)*ProjM(-3,1))/2. + P(-2,3)*P(-1,3)*Gamma(-2,2,-5)*Gamma(-1,-5,-4)*Gamma(3,-4,-3)*ProjM(-3,1) + (P(-2,3)*P(-1,4)*Gamma(-2,2,-5)*Gamma(-1,-5,-4)*Gamma(3,-4,-3)*ProjM(-3,1))/2. + (P(-2,4)*P(-1,4)*Gamma(-2,2,-5)*Gamma(-1,-5,-4)*Gamma(3,-4,-3)*ProjM(-3,1))/2. + (P(-2,3)*P(-1,4)*Gamma(-2,-5,-4)*Gamma(-1,2,-5)*Gamma(3,-4,-3)*ProjM(-3,1))/2. + (P(-2,4)*P(-1,4)*Gamma(-2,-5,-4)*Gamma(-1,-4,-3)*Gamma(3,2,-5)*ProjM(-3,1))/2. - 2*P(-1,3)*P(3,1)*Gamma(-1,2,-2)*ProjM(-2,1) - P(-1,4)*P(3,1)*Gamma(-1,2,-2)*ProjM(-2,1) + 2*P(-1,1)*P(-1,3)*Gamma(3,2,-2)*ProjM(-2,1) + P(-1,2)*P(-1,4)*Gamma(3,2,-2)*ProjM(-2,1)')

FFVS6 = Lorentz(name = 'FFVS6',
                spins = [ 2, 2, 3, 1 ],
                structure = 'P(3,4)*ProjP(2,1)')

FFVS7 = Lorentz(name = 'FFVS7',
                spins = [ 2, 2, 3, 1 ],
                structure = '-(P(-1,4)*Gamma(-1,-3,-2)*Gamma(3,2,-3)*ProjP(-2,1))/6. + P(3,2)*ProjP(2,1) - (P(3,4)*ProjP(2,1))/3.')

FFVV1 = Lorentz(name = 'FFVV1',
                spins = [ 2, 2, 3, 3 ],
                structure = 'Metric(3,4)*ProjM(2,1)')

FFVV2 = Lorentz(name = 'FFVV2',
                spins = [ 2, 2, 3, 3 ],
                structure = '-(P(-1,4)*Gamma(-1,2,-2)*Metric(3,4)*ProjM(-2,1)) + P(3,4)*Gamma(4,2,-1)*ProjM(-1,1)')

FFVV3 = Lorentz(name = 'FFVV3',
                spins = [ 2, 2, 3, 3 ],
                structure = '-(P(-1,3)*Gamma(-1,2,-2)*Metric(3,4)*ProjM(-2,1)) + P(-1,4)*Gamma(-1,2,-2)*Metric(3,4)*ProjM(-2,1) + P(4,3)*Gamma(3,2,-1)*ProjM(-1,1) - P(3,4)*Gamma(4,2,-1)*ProjM(-1,1)')

FFVV4 = Lorentz(name = 'FFVV4',
                spins = [ 2, 2, 3, 3 ],
                structure = 'Metric(3,4)*ProjP(2,1)')

VVSS1 = Lorentz(name = 'VVSS1',
                spins = [ 3, 3, 1, 1 ],
                structure = 'Metric(1,2)')

VVVV1 = Lorentz(name = 'VVVV1',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,3)*Metric(2,4)')

VVVV2 = Lorentz(name = 'VVVV2',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) + Metric(1,3)*Metric(2,4) - 2*Metric(1,2)*Metric(3,4)')

VVVV3 = Lorentz(name = 'VVVV3',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,2)*Metric(3,4)')

VVVV4 = Lorentz(name = 'VVVV4',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,3)*Metric(2,4) - Metric(1,2)*Metric(3,4)')

VVVV5 = Lorentz(name = 'VVVV5',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - (Metric(1,3)*Metric(2,4))/2. - (Metric(1,2)*Metric(3,4))/2.')

FFSSS1 = Lorentz(name = 'FFSSS1',
                 spins = [ 2, 2, 1, 1, 1 ],
                 structure = 'ProjM(2,1)')

FFSSS2 = Lorentz(name = 'FFSSS2',
                 spins = [ 2, 2, 1, 1, 1 ],
                 structure = 'P(-1,3)*Gamma(-1,2,-2)*ProjM(-2,1) + P(-1,4)*Gamma(-1,2,-2)*ProjM(-2,1) + P(-1,5)*Gamma(-1,2,-2)*ProjM(-2,1)')

FFSSS3 = Lorentz(name = 'FFSSS3',
                 spins = [ 2, 2, 1, 1, 1 ],
                 structure = 'P(-2,4)*P(-1,3)*Gamma(-2,2,-4)*Gamma(-1,-4,-3)*ProjM(-3,1) + P(-2,5)*P(-1,3)*Gamma(-2,2,-4)*Gamma(-1,-4,-3)*ProjM(-3,1) + P(-2,5)*P(-1,4)*Gamma(-2,2,-4)*Gamma(-1,-4,-3)*ProjM(-3,1) - 2*P(-2,3)*P(-1,3)*Gamma(-2,-4,-3)*Gamma(-1,2,-4)*ProjM(-3,1) + P(-2,4)*P(-1,3)*Gamma(-2,-4,-3)*Gamma(-1,2,-4)*ProjM(-3,1) + P(-2,5)*P(-1,3)*Gamma(-2,-4,-3)*Gamma(-1,2,-4)*ProjM(-3,1) - 2*P(-2,4)*P(-1,4)*Gamma(-2,-4,-3)*Gamma(-1,2,-4)*ProjM(-3,1) + P(-2,5)*P(-1,4)*Gamma(-2,-4,-3)*Gamma(-1,2,-4)*ProjM(-3,1) - 2*P(-2,5)*P(-1,5)*Gamma(-2,-4,-3)*Gamma(-1,2,-4)*ProjM(-3,1) - 4*P(-1,1)*P(-1,3)*ProjM(2,1) - 4*P(-1,1)*P(-1,4)*ProjM(2,1) - 4*P(-1,1)*P(-1,5)*ProjM(2,1)')

FFSSS4 = Lorentz(name = 'FFSSS4',
                 spins = [ 2, 2, 1, 1, 1 ],
                 structure = 'ProjP(2,1)')

FFSSS5 = Lorentz(name = 'FFSSS5',
                 spins = [ 2, 2, 1, 1, 1 ],
                 structure = 'P(-2,3)*P(-1,3)*Gamma(-2,2,-4)*Gamma(-1,-4,-3)*ProjP(-3,1) - (P(-2,4)*P(-1,3)*Gamma(-2,2,-4)*Gamma(-1,-4,-3)*ProjP(-3,1))/2. - (P(-2,5)*P(-1,3)*Gamma(-2,2,-4)*Gamma(-1,-4,-3)*ProjP(-3,1))/2. + P(-2,4)*P(-1,4)*Gamma(-2,2,-4)*Gamma(-1,-4,-3)*ProjP(-3,1) - (P(-2,5)*P(-1,4)*Gamma(-2,2,-4)*Gamma(-1,-4,-3)*ProjP(-3,1))/2. + P(-2,5)*P(-1,5)*Gamma(-2,2,-4)*Gamma(-1,-4,-3)*ProjP(-3,1) - (P(-2,4)*P(-1,3)*Gamma(-2,-4,-3)*Gamma(-1,2,-4)*ProjP(-3,1))/2. - (P(-2,5)*P(-1,3)*Gamma(-2,-4,-3)*Gamma(-1,2,-4)*ProjP(-3,1))/2. - (P(-2,5)*P(-1,4)*Gamma(-2,-4,-3)*Gamma(-1,2,-4)*ProjP(-3,1))/2. + 2*P(-1,2)*P(-1,3)*ProjP(2,1) + 2*P(-1,2)*P(-1,4)*ProjP(2,1) + 2*P(-1,2)*P(-1,5)*ProjP(2,1)')

FFVSS1 = Lorentz(name = 'FFVSS1',
                 spins = [ 2, 2, 3, 1, 1 ],
                 structure = 'P(3,4)*ProjM(2,1) + P(3,5)*ProjM(2,1)')

FFVSS2 = Lorentz(name = 'FFVSS2',
                 spins = [ 2, 2, 3, 1, 1 ],
                 structure = 'Gamma(3,2,-1)*ProjM(-1,1)')

FFVSS3 = Lorentz(name = 'FFVSS3',
                 spins = [ 2, 2, 3, 1, 1 ],
                 structure = 'P(-1,5)*P(3,4)*Gamma(-1,2,-2)*ProjM(-2,1) + P(-1,4)*P(3,5)*Gamma(-1,2,-2)*ProjM(-2,1)')

FFVSS4 = Lorentz(name = 'FFVSS4',
                 spins = [ 2, 2, 3, 1, 1 ],
                 structure = '-(P(-1,4)*Gamma(-1,2,-3)*Gamma(3,-3,-2)*ProjM(-2,1))/6. - (P(-1,5)*Gamma(-1,2,-3)*Gamma(3,-3,-2)*ProjM(-2,1))/6. + P(3,1)*ProjM(2,1) - (P(3,4)*ProjM(2,1))/3. - (P(3,5)*ProjM(2,1))/3.')

FFVSS5 = Lorentz(name = 'FFVSS5',
                 spins = [ 2, 2, 3, 1, 1 ],
                 structure = '(P(-2,3)*P(-1,4)*Gamma(-2,-4,-3)*Gamma(-1,2,-5)*Gamma(3,-5,-4)*ProjM(-3,1))/2. + (P(-2,4)*P(-1,4)*Gamma(-2,-4,-3)*Gamma(-1,2,-5)*Gamma(3,-5,-4)*ProjM(-3,1))/2. + (P(-2,3)*P(-1,5)*Gamma(-2,-4,-3)*Gamma(-1,2,-5)*Gamma(3,-5,-4)*ProjM(-3,1))/2. + (P(-2,5)*P(-1,5)*Gamma(-2,-4,-3)*Gamma(-1,2,-5)*Gamma(3,-5,-4)*ProjM(-3,1))/2. + (P(-2,4)*P(-1,4)*Gamma(-2,-5,-4)*Gamma(-1,2,-5)*Gamma(3,-4,-3)*ProjM(-3,1))/2. + (P(-2,5)*P(-1,5)*Gamma(-2,-5,-4)*Gamma(-1,2,-5)*Gamma(3,-4,-3)*ProjM(-3,1))/2. + P(-2,3)*P(-1,3)*Gamma(-2,-4,-3)*Gamma(-1,-5,-4)*Gamma(3,2,-5)*ProjM(-3,1) + (P(-2,3)*P(-1,4)*Gamma(-2,-4,-3)*Gamma(-1,-5,-4)*Gamma(3,2,-5)*ProjM(-3,1))/2. + (P(-2,4)*P(-1,4)*Gamma(-2,-4,-3)*Gamma(-1,-5,-4)*Gamma(3,2,-5)*ProjM(-3,1))/2. + (P(-2,3)*P(-1,5)*Gamma(-2,-4,-3)*Gamma(-1,-5,-4)*Gamma(3,2,-5)*ProjM(-3,1))/2. + (P(-2,5)*P(-1,5)*Gamma(-2,-4,-3)*Gamma(-1,-5,-4)*Gamma(3,2,-5)*ProjM(-3,1))/2. + (P(-2,3)*P(-1,4)*Gamma(-2,-5,-4)*Gamma(-1,-4,-3)*Gamma(3,2,-5)*ProjM(-3,1))/2. + (P(-2,3)*P(-1,5)*Gamma(-2,-5,-4)*Gamma(-1,-4,-3)*Gamma(3,2,-5)*ProjM(-3,1))/2. - 2*P(-1,3)*P(3,2)*Gamma(-1,2,-2)*ProjM(-2,1) - P(-1,4)*P(3,2)*Gamma(-1,2,-2)*ProjM(-2,1) - P(-1,5)*P(3,2)*Gamma(-1,2,-2)*ProjM(-2,1) + P(-1,5)*P(3,4)*Gamma(-1,2,-2)*ProjM(-2,1) + P(-1,4)*P(3,5)*Gamma(-1,2,-2)*ProjM(-2,1) + 2*P(-1,2)*P(-1,3)*Gamma(3,2,-2)*ProjM(-2,1) + P(-1,1)*P(-1,4)*Gamma(3,2,-2)*ProjM(-2,1) + P(-1,1)*P(-1,5)*Gamma(3,2,-2)*ProjM(-2,1)')

FFVSS6 = Lorentz(name = 'FFVSS6',
                 spins = [ 2, 2, 3, 1, 1 ],
                 structure = '(P(-2,3)*P(-1,4)*Gamma(-2,2,-5)*Gamma(-1,-4,-3)*Gamma(3,-5,-4)*ProjM(-3,1))/2. + (P(-2,4)*P(-1,4)*Gamma(-2,2,-5)*Gamma(-1,-4,-3)*Gamma(3,-5,-4)*ProjM(-3,1))/2. + (P(-2,3)*P(-1,5)*Gamma(-2,2,-5)*Gamma(-1,-4,-3)*Gamma(3,-5,-4)*ProjM(-3,1))/2. + (P(-2,5)*P(-1,5)*Gamma(-2,2,-5)*Gamma(-1,-4,-3)*Gamma(3,-5,-4)*ProjM(-3,1))/2. + P(-2,3)*P(-1,3)*Gamma(-2,2,-5)*Gamma(-1,-5,-4)*Gamma(3,-4,-3)*ProjM(-3,1) + (P(-2,3)*P(-1,4)*Gamma(-2,2,-5)*Gamma(-1,-5,-4)*Gamma(3,-4,-3)*ProjM(-3,1))/2. + (P(-2,4)*P(-1,4)*Gamma(-2,2,-5)*Gamma(-1,-5,-4)*Gamma(3,-4,-3)*ProjM(-3,1))/2. + (P(-2,3)*P(-1,5)*Gamma(-2,2,-5)*Gamma(-1,-5,-4)*Gamma(3,-4,-3)*ProjM(-3,1))/2. + (P(-2,5)*P(-1,5)*Gamma(-2,2,-5)*Gamma(-1,-5,-4)*Gamma(3,-4,-3)*ProjM(-3,1))/2. + (P(-2,3)*P(-1,4)*Gamma(-2,-5,-4)*Gamma(-1,2,-5)*Gamma(3,-4,-3)*ProjM(-3,1))/2. + (P(-2,3)*P(-1,5)*Gamma(-2,-5,-4)*Gamma(-1,2,-5)*Gamma(3,-4,-3)*ProjM(-3,1))/2. + (P(-2,4)*P(-1,4)*Gamma(-2,-5,-4)*Gamma(-1,-4,-3)*Gamma(3,2,-5)*ProjM(-3,1))/2. + (P(-2,5)*P(-1,5)*Gamma(-2,-5,-4)*Gamma(-1,-4,-3)*Gamma(3,2,-5)*ProjM(-3,1))/2. - 2*P(-1,3)*P(3,1)*Gamma(-1,2,-2)*ProjM(-2,1) - P(-1,4)*P(3,1)*Gamma(-1,2,-2)*ProjM(-2,1) - P(-1,5)*P(3,1)*Gamma(-1,2,-2)*ProjM(-2,1) + P(-1,5)*P(3,4)*Gamma(-1,2,-2)*ProjM(-2,1) + P(-1,4)*P(3,5)*Gamma(-1,2,-2)*ProjM(-2,1) + 2*P(-1,1)*P(-1,3)*Gamma(3,2,-2)*ProjM(-2,1) + P(-1,2)*P(-1,4)*Gamma(3,2,-2)*ProjM(-2,1) + P(-1,2)*P(-1,5)*Gamma(3,2,-2)*ProjM(-2,1)')

FFVSS7 = Lorentz(name = 'FFVSS7',
                 spins = [ 2, 2, 3, 1, 1 ],
                 structure = 'P(3,4)*ProjP(2,1) + P(3,5)*ProjP(2,1)')

FFVSS8 = Lorentz(name = 'FFVSS8',
                 spins = [ 2, 2, 3, 1, 1 ],
                 structure = '-(P(-1,4)*Gamma(-1,-3,-2)*Gamma(3,2,-3)*ProjP(-2,1))/6. - (P(-1,5)*Gamma(-1,-3,-2)*Gamma(3,2,-3)*ProjP(-2,1))/6. + P(3,2)*ProjP(2,1) - (P(3,4)*ProjP(2,1))/3. - (P(3,5)*ProjP(2,1))/3.')

FFVVS1 = Lorentz(name = 'FFVVS1',
                 spins = [ 2, 2, 3, 3, 1 ],
                 structure = 'Metric(3,4)*ProjM(2,1)')

FFVVS2 = Lorentz(name = 'FFVVS2',
                 spins = [ 2, 2, 3, 3, 1 ],
                 structure = 'P(4,5)*Gamma(3,2,-1)*ProjM(-1,1) - P(3,5)*Gamma(4,2,-1)*ProjM(-1,1)')

FFVVS3 = Lorentz(name = 'FFVVS3',
                 spins = [ 2, 2, 3, 3, 1 ],
                 structure = '-(P(-1,3)*Gamma(-1,2,-2)*Metric(3,4)*ProjM(-2,1)) + P(-1,4)*Gamma(-1,2,-2)*Metric(3,4)*ProjM(-2,1) + P(4,3)*Gamma(3,2,-1)*ProjM(-1,1) - P(3,4)*Gamma(4,2,-1)*ProjM(-1,1)')

FFVVS4 = Lorentz(name = 'FFVVS4',
                 spins = [ 2, 2, 3, 3, 1 ],
                 structure = '-(P(-1,4)*Gamma(-1,2,-2)*Metric(3,4)*ProjM(-2,1)) - (P(-1,5)*Gamma(-1,2,-2)*Metric(3,4)*ProjM(-2,1))/2. + P(3,4)*Gamma(4,2,-1)*ProjM(-1,1) - (P(3,5)*Gamma(4,2,-1)*ProjM(-1,1))/2.')

FFVVS5 = Lorentz(name = 'FFVVS5',
                 spins = [ 2, 2, 3, 3, 1 ],
                 structure = 'Metric(3,4)*ProjP(2,1)')

FFVVV1 = Lorentz(name = 'FFVVV1',
                 spins = [ 2, 2, 3, 3, 3 ],
                 structure = 'Gamma(3,-3,-2)*Gamma(4,2,-3)*Gamma(5,-2,-1)*ProjM(-1,1) + Gamma(3,-3,-2)*Gamma(4,-2,-1)*Gamma(5,2,-3)*ProjM(-1,1)')

FFVVV2 = Lorentz(name = 'FFVVV2',
                 spins = [ 2, 2, 3, 3, 3 ],
                 structure = 'Gamma(3,2,-1)*Gamma(4,-3,-2)*Gamma(5,-1,-3)*ProjM(-2,1) + Gamma(3,-2,-1)*Gamma(4,2,-3)*Gamma(5,-3,-2)*ProjM(-1,1)')

FFSSSS1 = Lorentz(name = 'FFSSSS1',
                  spins = [ 2, 2, 1, 1, 1, 1 ],
                  structure = 'ProjM(2,1)')

FFSSSS2 = Lorentz(name = 'FFSSSS2',
                  spins = [ 2, 2, 1, 1, 1, 1 ],
                  structure = 'P(-1,3)*Gamma(-1,2,-2)*ProjM(-2,1) + P(-1,4)*Gamma(-1,2,-2)*ProjM(-2,1) + P(-1,5)*Gamma(-1,2,-2)*ProjM(-2,1) + P(-1,6)*Gamma(-1,2,-2)*ProjM(-2,1)')

FFSSSS3 = Lorentz(name = 'FFSSSS3',
                  spins = [ 2, 2, 1, 1, 1, 1 ],
                  structure = 'ProjP(2,1)')

FFVSSS1 = Lorentz(name = 'FFVSSS1',
                  spins = [ 2, 2, 3, 1, 1, 1 ],
                  structure = 'P(3,4)*ProjM(2,1) + P(3,5)*ProjM(2,1) + P(3,6)*ProjM(2,1)')

FFVSSS2 = Lorentz(name = 'FFVSSS2',
                  spins = [ 2, 2, 3, 1, 1, 1 ],
                  structure = 'Gamma(3,2,-1)*ProjM(-1,1)')

FFVSSS3 = Lorentz(name = 'FFVSSS3',
                  spins = [ 2, 2, 3, 1, 1, 1 ],
                  structure = '-(P(-1,4)*Gamma(-1,2,-3)*Gamma(3,-3,-2)*ProjM(-2,1))/6. - (P(-1,5)*Gamma(-1,2,-3)*Gamma(3,-3,-2)*ProjM(-2,1))/6. - (P(-1,6)*Gamma(-1,2,-3)*Gamma(3,-3,-2)*ProjM(-2,1))/6. + P(3,1)*ProjM(2,1) - (P(3,4)*ProjM(2,1))/3. - (P(3,5)*ProjM(2,1))/3. - (P(3,6)*ProjM(2,1))/3.')

FFVSSS4 = Lorentz(name = 'FFVSSS4',
                  spins = [ 2, 2, 3, 1, 1, 1 ],
                  structure = 'P(3,4)*ProjP(2,1) + P(3,5)*ProjP(2,1) + P(3,6)*ProjP(2,1)')

FFVSSS5 = Lorentz(name = 'FFVSSS5',
                  spins = [ 2, 2, 3, 1, 1, 1 ],
                  structure = '-(P(-1,4)*Gamma(-1,-3,-2)*Gamma(3,2,-3)*ProjP(-2,1))/6. - (P(-1,5)*Gamma(-1,-3,-2)*Gamma(3,2,-3)*ProjP(-2,1))/6. - (P(-1,6)*Gamma(-1,-3,-2)*Gamma(3,2,-3)*ProjP(-2,1))/6. + P(3,2)*ProjP(2,1) - (P(3,4)*ProjP(2,1))/3. - (P(3,5)*ProjP(2,1))/3. - (P(3,6)*ProjP(2,1))/3.')

FFVVSS1 = Lorentz(name = 'FFVVSS1',
                  spins = [ 2, 2, 3, 3, 1, 1 ],
                  structure = 'Metric(3,4)*ProjM(2,1)')

FFVVSS2 = Lorentz(name = 'FFVVSS2',
                  spins = [ 2, 2, 3, 3, 1, 1 ],
                  structure = 'P(4,5)*Gamma(3,2,-1)*ProjM(-1,1) + P(4,6)*Gamma(3,2,-1)*ProjM(-1,1) - P(3,5)*Gamma(4,2,-1)*ProjM(-1,1) - P(3,6)*Gamma(4,2,-1)*ProjM(-1,1)')

FFVVSS3 = Lorentz(name = 'FFVVSS3',
                  spins = [ 2, 2, 3, 3, 1, 1 ],
                  structure = '-(P(-1,3)*Gamma(-1,2,-2)*Metric(3,4)*ProjM(-2,1)) + P(-1,4)*Gamma(-1,2,-2)*Metric(3,4)*ProjM(-2,1) + P(4,3)*Gamma(3,2,-1)*ProjM(-1,1) - P(3,4)*Gamma(4,2,-1)*ProjM(-1,1)')

FFVVSS4 = Lorentz(name = 'FFVVSS4',
                  spins = [ 2, 2, 3, 3, 1, 1 ],
                  structure = '-(P(-1,4)*Gamma(-1,2,-2)*Metric(3,4)*ProjM(-2,1)) - (P(-1,5)*Gamma(-1,2,-2)*Metric(3,4)*ProjM(-2,1))/2. - (P(-1,6)*Gamma(-1,2,-2)*Metric(3,4)*ProjM(-2,1))/2. + P(3,4)*Gamma(4,2,-1)*ProjM(-1,1) - (P(3,5)*Gamma(4,2,-1)*ProjM(-1,1))/2. - (P(3,6)*Gamma(4,2,-1)*ProjM(-1,1))/2.')

FFVVSS5 = Lorentz(name = 'FFVVSS5',
                  spins = [ 2, 2, 3, 3, 1, 1 ],
                  structure = 'Metric(3,4)*ProjP(2,1)')

FFVVVS1 = Lorentz(name = 'FFVVVS1',
                  spins = [ 2, 2, 3, 3, 3, 1 ],
                  structure = 'Gamma(3,-3,-2)*Gamma(4,2,-3)*Gamma(5,-2,-1)*ProjM(-1,1) + Gamma(3,-3,-2)*Gamma(4,-2,-1)*Gamma(5,2,-3)*ProjM(-1,1)')

FFVVVS2 = Lorentz(name = 'FFVVVS2',
                  spins = [ 2, 2, 3, 3, 3, 1 ],
                  structure = 'Gamma(3,2,-3)*Gamma(4,-2,-1)*Gamma(5,-3,-2)*ProjM(-1,1) + Gamma(3,-2,-1)*Gamma(4,2,-3)*Gamma(5,-3,-2)*ProjM(-1,1)')

FFSSSSS1 = Lorentz(name = 'FFSSSSS1',
                   spins = [ 2, 2, 1, 1, 1, 1, 1 ],
                   structure = 'ProjM(2,1)')

FFSSSSS2 = Lorentz(name = 'FFSSSSS2',
                   spins = [ 2, 2, 1, 1, 1, 1, 1 ],
                   structure = 'ProjP(2,1)')

FFVSSSS1 = Lorentz(name = 'FFVSSSS1',
                   spins = [ 2, 2, 3, 1, 1, 1, 1 ],
                   structure = 'Gamma(3,2,-1)*ProjM(-1,1)')

FFVVSSS1 = Lorentz(name = 'FFVVSSS1',
                   spins = [ 2, 2, 3, 3, 1, 1, 1 ],
                   structure = 'Metric(3,4)*ProjM(2,1)')

FFVVSSS2 = Lorentz(name = 'FFVVSSS2',
                   spins = [ 2, 2, 3, 3, 1, 1, 1 ],
                   structure = 'Metric(3,4)*ProjP(2,1)')

FFVVVSS1 = Lorentz(name = 'FFVVVSS1',
                   spins = [ 2, 2, 3, 3, 3, 1, 1 ],
                   structure = 'Gamma(3,-3,-2)*Gamma(4,2,-3)*Gamma(5,-2,-1)*ProjM(-1,1) + Gamma(3,-3,-2)*Gamma(4,-2,-1)*Gamma(5,2,-3)*ProjM(-1,1)')

FFVVVSS2 = Lorentz(name = 'FFVVVSS2',
                   spins = [ 2, 2, 3, 3, 3, 1, 1 ],
                   structure = 'Gamma(3,2,-3)*Gamma(4,-2,-1)*Gamma(5,-3,-2)*ProjM(-1,1) + Gamma(3,-2,-1)*Gamma(4,2,-3)*Gamma(5,-3,-2)*ProjM(-1,1)')



==> Top_Partner_Dimension_8_UFO/object_library.py <==
##
##
## Feynrules Header
##
##
##
##
##

import cmath
import re

class UFOError(Exception):
        """Exception raised if when inconsistencies are detected in the UFO model."""
        pass

class UFOBaseClass(object):
    """The class from which all FeynRules classes are derived."""

    require_args = []

    def __init__(self, *args, **options):
        assert(len(self.require_args) == len (args))
    
        for i, name in enumerate(self.require_args):
            setattr(self, name, args[i])
    
        for (option, value) in options.items():
            setattr(self, option, value)

    def get(self, name):
        return getattr(self, name)
    
    def set(self, name, value):
        setattr(self, name, value)
        
    def get_all(self):
        """Return a dictionary containing all the information of the object"""
        return self.__dict__

    def __str__(self):
        return self.name

    def nice_string(self):
        """ return string with the full information """
        return '\n'.join(['%s \t: %s' %(name, value) for name, value in self.__dict__.items()])

    def __repr__(self):
        replacements = [
            ('+','__plus__'),
            ('-','__minus__'),
            ('@','__at__'),
            ('!','__exclam__'),
            ('?','__quest__'),
            ('*','__star__'),
            ('~','__tilde__')
            ]
        text = self.name
        for orig,sub in replacements:
            text = text.replace(orig,sub)
        return text



all_particles = []

class Particle(UFOBaseClass):
    """A standard Particle"""

    require_args=['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname', 'charge']

    require_args_all = ['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname','counterterm','charge', 'line', 'propagating', 'goldstoneboson', 'propagator']

    def __init__(self, pdg_code, name, antiname, spin, color, mass, width, texname,
                 antitexname, charge , line=None, propagating=True, counterterm=None, goldstoneboson=False, 
                 propagator=None, **options):

        args= (pdg_code, name, antiname, spin, color, mass, width, texname,
                antitexname, float(charge))

        UFOBaseClass.__init__(self, *args,  **options)

        global all_particles
        all_particles.append(self)

        self.propagating = propagating
        self.goldstoneboson= goldstoneboson

        self.selfconjugate = (name == antiname)
        if not line:                                                                                                                                                                                   
            self.line = self.find_line_type()
        else:
            self.line = line

        if propagator:
            if isinstance(propagator, dict):
                self.propagator = propagator
            else:
                self.propagator = {0: propagator, 1: propagator}
             
    def find_line_type(self):
        """ find how we draw a line if not defined
        valid output: dashed/straight/wavy/curly/double/swavy/scurly
        """
        
        spin = self.spin
        color = self.color
        
        #use default
        if spin == 1:
            return 'dashed'
        elif spin == 2:
            if not self.selfconjugate:
                return 'straight'
            elif color == 1:
                return 'swavy'
            else:
                return 'scurly'
        elif spin == 3:
            if color == 1:
                return 'wavy'
            
            else:
                return 'curly'
        elif spin == 5:
            return 'double'
        elif spin == -1:
            return 'dotted'
        else:
            return 'dashed' # not supported yet
        
    def anti(self):
        if self.selfconjugate:
            raise Exception('%s has no anti particle.' % self.name) 
        outdic = {}
        for k,v in self.__dict__.items():
            if k not in self.require_args_all:                
                outdic[k] = -v
        if self.color in [1,8]:
            newcolor = self.color
        else:
            newcolor = -self.color
                
        return Particle(-self.pdg_code, self.antiname, self.name, self.spin, newcolor, self.mass, self.width,
                        self.antitexname, self.texname, -self.charge, self.line, self.propagating, self.goldstoneboson, **outdic)



all_parameters = []

class Parameter(UFOBaseClass):

    require_args=['name', 'nature', 'type', 'value', 'texname']

    def __init__(self, name, nature, type, value, texname, lhablock=None, lhacode=None):

        args = (name,nature,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,nature,type,value,texname)

        global all_parameters
        all_parameters.append(self)

        if (lhablock is None or lhacode is None)  and nature == 'external':
            raise Exception('Need LHA information for external parameter "%s".' % name)
        self.lhablock = lhablock
        self.lhacode = lhacode

all_CTparameters = []

class CTParameter(UFOBaseClass):

    require_args=['name', 'type', 'value', 'texname']

    def __init__(self, name, type, value, texname):

        args = (name,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        global all_CTparameters
        all_CTparameters.append(self)

    def finite(self):
        try:
            return self.value[0]
        except KeyError:
            return 'ZERO'
    
    def pole(self, x):
        try:
            return self.value[-x]
        except KeyError:
            return 'ZERO'

all_vertices = []

class Vertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings']

    def __init__(self, name, particles, color, lorentz, couplings, **opt):
 
        args = (name, particles, color, lorentz, couplings)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings)

        global all_vertices
        all_vertices.append(self)

all_CTvertices = []

class CTVertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings', 'type', 'loop_particles']

    def __init__(self, name, particles, color, lorentz, couplings, type, loop_particles, **opt):
 
        args = (name, particles, color, lorentz, couplings, type, loop_particles)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings, type, loop_particles)
        
        global all_CTvertices
        all_CTvertices.append(self)

all_couplings = []

class Coupling(UFOBaseClass):

    require_args=['name', 'value', 'order']

    require_args_all=['name', 'value', 'order', 'loop_particles', 'counterterm']

    def __init__(self, name, value, order, **opt):

        args =(name, value, order)	
        UFOBaseClass.__init__(self, *args, **opt)
        global all_couplings
        all_couplings.append(self)

    def value(self):
        return self.pole(0)

    def pole(self, x):
        """ the self.value attribute can be a dictionary directly specifying the Laurent serie using normal
        parameter or just a string which can possibly contain CTparameter defining the Laurent serie."""
        
        if isinstance(self.value,dict):
            if -x in self.value.keys():
                return self.value[-x]
            else:
                return 'ZERO'

        CTparam=None
        for param in all_CTparameters:
           pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+param.name+r")(?P<second>\Z|\*|\+|\-|\))")
           numberOfMatches=len(pattern.findall(self.value))
           if numberOfMatches==1:
               if not CTparam:
                   CTparam=param
               else:
                   raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."
           elif numberOfMatches>1:
               raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."

        if not CTparam:
            if x==0:
                return self.value
            else:
                return 'ZERO'
        else:
            if CTparam.pole(x)=='ZERO':
                return 'ZERO'
            else:
                def substitution(matchedObj):
                    return matchedObj.group('first')+"("+CTparam.pole(x)+")"+matchedObj.group('second')
                pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+CTparam.name+r")(?P<second>\Z|\*|\+|\-|\))")
                return pattern.sub(substitution,self.value)

all_lorentz = []

class Lorentz(UFOBaseClass):

    require_args=['name','spins','structure']
    
    def __init__(self, name, spins, structure='external', **opt):
        args = (name, spins, structure)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_lorentz
        all_lorentz.append(self)


all_functions = []

class Function(object):

    def __init__(self, name, arguments, expression):

        global all_functions
        all_functions.append(self)

        self.name = name
        self.arguments = arguments
        self.expr = expression
    
    def __call__(self, *opt):

        for i, arg in enumerate(self.arguments):
            exec('%s = %s' % (arg, opt[i] ))

        return eval(self.expr)

all_orders = []

class CouplingOrder(object):

    def __init__(self, name, expansion_order, hierarchy, perturbative_expansion = 0):
        
        global all_orders
        all_orders.append(self)

        self.name = name
        self.expansion_order = expansion_order
        self.hierarchy = hierarchy
        self.perturbative_expansion = perturbative_expansion

all_decays = []

class Decay(UFOBaseClass):
    require_args = ['particle','partial_widths']

    def __init__(self, particle, partial_widths, **opt):
        args = (particle, partial_widths)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_decays
        all_decays.append(self)
    
        # Add the information directly to the particle
        particle.partial_widths = partial_widths

all_form_factors = []

class FormFactor(UFOBaseClass):
    require_args = ['name','type','value']

    def __init__(self, name, type, value, **opt):
        args = (name, type, value)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_form_factors
        all_form_factors.append(self)

        
all_propagators = []

class Propagator(UFOBaseClass):
    
    require_args = ['name','numerator','denominator']

    def __init__(self, name, numerator, denominator=None, **opt):
        args = (name, numerator, denominator)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_propagators
        all_propagators.append(self)


==> Top_Partner_Dimension_8_UFO/parameters.py <==
# This file was automatically created by FeynRules 2.3.47
# Mathematica version: 11.2.0 for Linux x86 (64-bit) (September 11, 2017)
# Date: Mon 11 Oct 2021 11:34:41



from object_library import all_parameters, Parameter


from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot

# This is a default parameter object representing 0.
ZERO = Parameter(name = 'ZERO',
                 nature = 'internal',
                 type = 'real',
                 value = '0.0',
                 texname = '0')

# User-defined parameters.
aEWM1 = Parameter(name = 'aEWM1',
                  nature = 'external',
                  type = 'real',
                  value = 127.9,
                  texname = '\\text{aEWM1}',
                  lhablock = 'SMINPUTS',
                  lhacode = [ 1 ])

Gf = Parameter(name = 'Gf',
               nature = 'external',
               type = 'real',
               value = 0.0000116637,
               texname = 'G_f',
               lhablock = 'SMINPUTS',
               lhacode = [ 2 ])

aS = Parameter(name = 'aS',
               nature = 'external',
               type = 'real',
               value = 0.1184,
               texname = '\\alpha _s',
               lhablock = 'SMINPUTS',
               lhacode = [ 3 ])

lambdaT = Parameter(name = 'lambdaT',
                    nature = 'external',
                    type = 'real',
                    value = 1.,
                    texname = '\\text{lambdaT}',
                    lhablock = 'TVLQ',
                    lhacode = [ 1 ])

VLQScale = Parameter(name = 'VLQScale',
                     nature = 'external',
                     type = 'real',
                     value = 10000.,
                     texname = '\\text{VLQScale}',
                     lhablock = 'TVLQ',
                     lhacode = [ 2 ])

ymb = Parameter(name = 'ymb',
                nature = 'external',
                type = 'real',
                value = 4.7,
                texname = '\\text{ymb}',
                lhablock = 'YUKAWA',
                lhacode = [ 5 ])

ymt = Parameter(name = 'ymt',
                nature = 'external',
                type = 'real',
                value = 172,
                texname = '\\text{ymt}',
                lhablock = 'YUKAWA',
                lhacode = [ 6 ])

ymtau = Parameter(name = 'ymtau',
                  nature = 'external',
                  type = 'real',
                  value = 1.777,
                  texname = '\\text{ymtau}',
                  lhablock = 'YUKAWA',
                  lhacode = [ 15 ])

MZ = Parameter(name = 'MZ',
               nature = 'external',
               type = 'real',
               value = 91.1876,
               texname = '\\text{MZ}',
               lhablock = 'MASS',
               lhacode = [ 23 ])

MTA = Parameter(name = 'MTA',
                nature = 'external',
                type = 'real',
                value = 1.777,
                texname = '\\text{MTA}',
                lhablock = 'MASS',
                lhacode = [ 15 ])

MT = Parameter(name = 'MT',
               nature = 'external',
               type = 'real',
               value = 172,
               texname = '\\text{MT}',
               lhablock = 'MASS',
               lhacode = [ 6 ])

MB = Parameter(name = 'MB',
               nature = 'external',
               type = 'real',
               value = 4.7,
               texname = '\\text{MB}',
               lhablock = 'MASS',
               lhacode = [ 5 ])

MH = Parameter(name = 'MH',
               nature = 'external',
               type = 'real',
               value = 125,
               texname = '\\text{MH}',
               lhablock = 'MASS',
               lhacode = [ 25 ])

WZ = Parameter(name = 'WZ',
               nature = 'external',
               type = 'real',
               value = 2.4952,
               texname = '\\text{WZ}',
               lhablock = 'DECAY',
               lhacode = [ 23 ])

WW = Parameter(name = 'WW',
               nature = 'external',
               type = 'real',
               value = 2.085,
               texname = '\\text{WW}',
               lhablock = 'DECAY',
               lhacode = [ 24 ])

WT = Parameter(name = 'WT',
               nature = 'external',
               type = 'real',
               value = 1.50833649,
               texname = '\\text{WT}',
               lhablock = 'DECAY',
               lhacode = [ 6 ])

WH = Parameter(name = 'WH',
               nature = 'external',
               type = 'real',
               value = 0.00407,
               texname = '\\text{WH}',
               lhablock = 'DECAY',
               lhacode = [ 25 ])

aEW = Parameter(name = 'aEW',
                nature = 'internal',
                type = 'real',
                value = '1/aEWM1',
                texname = '\\alpha _{\\text{EW}}')

G = Parameter(name = 'G',
              nature = 'internal',
              type = 'real',
              value = '2*cmath.sqrt(aS)*cmath.sqrt(cmath.pi)',
              texname = 'G')

MW = Parameter(name = 'MW',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2))))',
               texname = 'M_W')

ee = Parameter(name = 'ee',
               nature = 'internal',
               type = 'real',
               value = '2*cmath.sqrt(aEW)*cmath.sqrt(cmath.pi)',
               texname = 'e')

sw2 = Parameter(name = 'sw2',
                nature = 'internal',
                type = 'real',
                value = '1 - MW**2/MZ**2',
                texname = '\\text{sw2}')

cw = Parameter(name = 'cw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(1 - sw2)',
               texname = 'c_w')

sw = Parameter(name = 'sw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(sw2)',
               texname = 's_w')

g1 = Parameter(name = 'g1',
               nature = 'internal',
               type = 'real',
               value = 'ee/cw',
               texname = 'g_1')

gw = Parameter(name = 'gw',
               nature = 'internal',
               type = 'real',
               value = 'ee/sw',
               texname = 'g_w')

vev = Parameter(name = 'vev',
                nature = 'internal',
                type = 'real',
                value = '(2*MW*sw)/ee',
                texname = '\\text{vev}')

lam = Parameter(name = 'lam',
                nature = 'internal',
                type = 'real',
                value = 'MH**2/(2.*vev**2)',
                texname = '\\text{lam}')

yb = Parameter(name = 'yb',
               nature = 'internal',
               type = 'real',
               value = '(ymb*cmath.sqrt(2))/vev',
               texname = '\\text{yb}')

ytau = Parameter(name = 'ytau',
                 nature = 'internal',
                 type = 'real',
                 value = '(ymtau*cmath.sqrt(2))/vev',
                 texname = '\\text{ytau}')

muH = Parameter(name = 'muH',
                nature = 'internal',
                type = 'real',
                value = 'cmath.sqrt(lam*vev**2)',
                texname = '\\mu')

I1a33 = Parameter(name = 'I1a33',
                  nature = 'internal',
                  type = 'complex',
                  value = '(ymt*cmath.sqrt(2))/vev',
                  texname = '\\text{I1a33}')

I10a33 = Parameter(name = 'I10a33',
                   nature = 'internal',
                   type = 'complex',
                   value = '1',
                   texname = '\\text{I10a33}')

I11a33 = Parameter(name = 'I11a33',
                   nature = 'internal',
                   type = 'complex',
                   value = '(2*ymt**2)/vev**2',
                   texname = '\\text{I11a33}')

I12a33 = Parameter(name = 'I12a33',
                   nature = 'internal',
                   type = 'complex',
                   value = '(ymt*cmath.sqrt(2))/vev',
                   texname = '\\text{I12a33}')

I13a33 = Parameter(name = 'I13a33',
                   nature = 'internal',
                   type = 'complex',
                   value = '1',
                   texname = '\\text{I13a33}')

I14a33 = Parameter(name = 'I14a33',
                   nature = 'internal',
                   type = 'complex',
                   value = '(2*ymt**2)/vev**2',
                   texname = '\\text{I14a33}')

I15a33 = Parameter(name = 'I15a33',
                   nature = 'internal',
                   type = 'complex',
                   value = '1',
                   texname = '\\text{I15a33}')

I2a33 = Parameter(name = 'I2a33',
                  nature = 'internal',
                  type = 'complex',
                  value = '(ymt*cmath.sqrt(2))/vev',
                  texname = '\\text{I2a33}')

I3a33 = Parameter(name = 'I3a33',
                  nature = 'internal',
                  type = 'complex',
                  value = '(2*ymt**3*cmath.sqrt(2))/vev**3',
                  texname = '\\text{I3a33}')

I4a33 = Parameter(name = 'I4a33',
                  nature = 'internal',
                  type = 'complex',
                  value = '(2*ymt**3*cmath.sqrt(2))/vev**3',
                  texname = '\\text{I4a33}')

I5a33 = Parameter(name = 'I5a33',
                  nature = 'internal',
                  type = 'complex',
                  value = '(lambdaT**2*vev*ymt)/(2.*cmath.sqrt(2))',
                  texname = '\\text{I5a33}')

I6a33 = Parameter(name = 'I6a33',
                  nature = 'internal',
                  type = 'complex',
                  value = '(lambdaT**2*vev*ymt)/(2.*cmath.sqrt(2))',
                  texname = '\\text{I6a33}')

I7a33 = Parameter(name = 'I7a33',
                  nature = 'internal',
                  type = 'complex',
                  value = '(2*ymt**2)/vev**2',
                  texname = '\\text{I7a33}')

I8a33 = Parameter(name = 'I8a33',
                  nature = 'internal',
                  type = 'complex',
                  value = '(2*ymt**2)/vev**2',
                  texname = '\\text{I8a33}')

I9a33 = Parameter(name = 'I9a33',
                  nature = 'internal',
                  type = 'complex',
                  value = '(ymt*cmath.sqrt(2))/vev',
                  texname = '\\text{I9a33}')



==> Top_Partner_Dimension_8_UFO/particles.py <==
# This file was automatically created by FeynRules 2.3.47
# Mathematica version: 11.2.0 for Linux x86 (64-bit) (September 11, 2017)
# Date: Mon 11 Oct 2021 11:34:41


from __future__ import division
from object_library import all_particles, Particle
import parameters as Param

import propagators as Prop

a = Particle(pdg_code = 22,
             name = 'a',
             antiname = 'a',
             spin = 3,
             color = 1,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'a',
             antitexname = 'a',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

Z = Particle(pdg_code = 23,
             name = 'Z',
             antiname = 'Z',
             spin = 3,
             color = 1,
             mass = Param.MZ,
             width = Param.WZ,
             texname = 'Z',
             antitexname = 'Z',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

W__plus__ = Particle(pdg_code = 24,
                     name = 'W+',
                     antiname = 'W-',
                     spin = 3,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'W+',
                     antitexname = 'W-',
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

W__minus__ = W__plus__.anti()

g = Particle(pdg_code = 21,
             name = 'g',
             antiname = 'g',
             spin = 3,
             color = 8,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'g',
             antitexname = 'g',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

ghA = Particle(pdg_code = 9000001,
               name = 'ghA',
               antiname = 'ghA~',
               spin = -1,
               color = 1,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghA',
               antitexname = 'ghA~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghA__tilde__ = ghA.anti()

ghZ = Particle(pdg_code = 9000002,
               name = 'ghZ',
               antiname = 'ghZ~',
               spin = -1,
               color = 1,
               mass = Param.MZ,
               width = Param.WZ,
               texname = 'ghZ',
               antitexname = 'ghZ~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghZ__tilde__ = ghZ.anti()

ghWp = Particle(pdg_code = 9000003,
                name = 'ghWp',
                antiname = 'ghWp~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWp',
                antitexname = 'ghWp~',
                charge = 1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWp__tilde__ = ghWp.anti()

ghWm = Particle(pdg_code = 9000004,
                name = 'ghWm',
                antiname = 'ghWm~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWm',
                antitexname = 'ghWm~',
                charge = -1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWm__tilde__ = ghWm.anti()

ghG = Particle(pdg_code = 82,
               name = 'ghG',
               antiname = 'ghG~',
               spin = -1,
               color = 8,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghG',
               antitexname = 'ghG~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghG__tilde__ = ghG.anti()

ve = Particle(pdg_code = 12,
              name = 've',
              antiname = 've~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 've',
              antitexname = 've~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

ve__tilde__ = ve.anti()

vm = Particle(pdg_code = 14,
              name = 'vm',
              antiname = 'vm~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vm',
              antitexname = 'vm~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vm__tilde__ = vm.anti()

vt = Particle(pdg_code = 16,
              name = 'vt',
              antiname = 'vt~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vt',
              antitexname = 'vt~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vt__tilde__ = vt.anti()

e__minus__ = Particle(pdg_code = 11,
                      name = 'e-',
                      antiname = 'e+',
                      spin = 2,
                      color = 1,
                      mass = Param.ZERO,
                      width = Param.ZERO,
                      texname = 'e-',
                      antitexname = 'e+',
                      charge = -1,
                      GhostNumber = 0,
                      LeptonNumber = 1,
                      Y = 0)

e__plus__ = e__minus__.anti()

mu__minus__ = Particle(pdg_code = 13,
                       name = 'mu-',
                       antiname = 'mu+',
                       spin = 2,
                       color = 1,
                       mass = Param.ZERO,
                       width = Param.ZERO,
                       texname = 'mu-',
                       antitexname = 'mu+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

mu__plus__ = mu__minus__.anti()

ta__minus__ = Particle(pdg_code = 15,
                       name = 'ta-',
                       antiname = 'ta+',
                       spin = 2,
                       color = 1,
                       mass = Param.MTA,
                       width = Param.ZERO,
                       texname = 'ta-',
                       antitexname = 'ta+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

ta__plus__ = ta__minus__.anti()

u = Particle(pdg_code = 2,
             name = 'u',
             antiname = 'u~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'u',
             antitexname = 'u~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

u__tilde__ = u.anti()

c = Particle(pdg_code = 4,
             name = 'c',
             antiname = 'c~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'c',
             antitexname = 'c~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

c__tilde__ = c.anti()

t = Particle(pdg_code = 6,
             name = 't',
             antiname = 't~',
             spin = 2,
             color = 3,
             mass = Param.MT,
             width = Param.WT,
             texname = 't',
             antitexname = 't~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

t__tilde__ = t.anti()

d = Particle(pdg_code = 1,
             name = 'd',
             antiname = 'd~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'd',
             antitexname = 'd~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

d__tilde__ = d.anti()

s = Particle(pdg_code = 3,
             name = 's',
             antiname = 's~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 's',
             antitexname = 's~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

s__tilde__ = s.anti()

b = Particle(pdg_code = 5,
             name = 'b',
             antiname = 'b~',
             spin = 2,
             color = 3,
             mass = Param.MB,
             width = Param.ZERO,
             texname = 'b',
             antitexname = 'b~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

b__tilde__ = b.anti()

H = Particle(pdg_code = 25,
             name = 'H',
             antiname = 'H',
             spin = 1,
             color = 1,
             mass = Param.MH,
             width = Param.WH,
             texname = 'H',
             antitexname = 'H',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

G0 = Particle(pdg_code = 250,
              name = 'G0',
              antiname = 'G0',
              spin = 1,
              color = 1,
              mass = Param.MZ,
              width = Param.WZ,
              texname = 'G0',
              antitexname = 'G0',
              goldstone = True,
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

G__plus__ = Particle(pdg_code = 251,
                     name = 'G+',
                     antiname = 'G-',
                     spin = 1,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'G+',
                     antitexname = 'G-',
                     goldstone = True,
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

G__minus__ = G__plus__.anti()



==> Top_Partner_Dimension_8_UFO/propagators.py <==
# This file was automatically created  by FeynRules 2.0 (static file)
# Mathematica version: 8.0 for Mac OS X x86 (64-bit) (November 6, 2010)
# Date: Mon 1 Oct 2012 14:58:26

from object_library import all_propagators, Propagator


# define only once the denominator since this is always the same
denominator = "P('mu', id) * P('mu', id) - Mass(id) * Mass(id) + complex(0,1) * Mass(id) * Width(id)"

# propagator for the scalar
S = Propagator(name = "S",
               numerator = "complex(0,1)",
               denominator = denominator
               )

# propagator for the incoming fermion # the one for the outcomming is computed on the flight
F = Propagator(name = "F",
                numerator = "complex(0,1) * (Gamma('mu', 1, 2) * P('mu', id) + Mass(id) * Identity(1, 2))",
                denominator = denominator
               )

# massive vector in the unitary gauge, can't be use for massless particles
V1 = Propagator(name = "V1",
                numerator = "complex(0,1) * (-1 * Metric(1, 2) + Metric(1,'mu')* P('mu', id) * P(2, id) / Mass(id)**2)",
                denominator = denominator
               )

# massless vector and massive vector in unitary gauge
V2 = Propagator(name = "V2",
                numerator = "complex(0,-1) * Metric(1, 2)",
                denominator =  "P('mu', id) * P('mu', id)"
               )




==> Top_Partner_Dimension_8_UFO/vertices.py <==
# This file was automatically created by FeynRules 2.3.47
# Mathematica version: 11.2.0 for Linux x86 (64-bit) (September 11, 2017)
# Date: Mon 11 Oct 2021 11:34:41


from object_library import all_vertices, Vertex
import particles as P
import couplings as C
import lorentz as L


V_1 = Vertex(name = 'V_1',
             particles = [ P.H, P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_9})

V_2 = Vertex(name = 'V_2',
             particles = [ P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_22})

V_3 = Vertex(name = 'V_3',
             particles = [ P.ghG, P.ghG__tilde__, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.UUV1 ],
             couplings = {(0,0):C.GC_6})

V_4 = Vertex(name = 'V_4',
             particles = [ P.g, P.g, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.VVV1 ],
             couplings = {(0,0):C.GC_6})

V_5 = Vertex(name = 'V_5',
             particles = [ P.g, P.g, P.g, P.g ],
             color = [ 'f(-1,1,2)*f(3,4,-1)', 'f(-1,1,3)*f(2,4,-1)', 'f(-1,1,4)*f(2,3,-1)' ],
             lorentz = [ L.VVVV1, L.VVVV3, L.VVVV4 ],
             couplings = {(1,1):C.GC_8,(0,0):C.GC_8,(2,2):C.GC_8})

V_6 = Vertex(name = 'V_6',
             particles = [ P.b__tilde__, P.b, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS6 ],
             couplings = {(0,0):C.GC_146})

V_7 = Vertex(name = 'V_7',
             particles = [ P.ta__plus__, P.ta__minus__, P.H ],
             color = [ '1' ],
             lorentz = [ L.FFS6 ],
             couplings = {(0,0):C.GC_151})

V_8 = Vertex(name = 'V_8',
             particles = [ P.t__tilde__, P.t, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1, L.FFS2, L.FFS3, L.FFS4, L.FFS5, L.FFS6, L.FFS7 ],
             couplings = {(0,5):C.GC_147,(0,1):C.GC_30,(0,0):C.GC_34,(0,4):C.GC_33,(0,6):C.GC_93,(0,2):C.GC_95})
#             couplings = {(0,5):C.GC_147,(0,3):C.GC_66,(0,1):C.GC_30,(0,0):C.GC_34,(0,4):C.GC_33,(0,6):C.GC_93,(0,2):C.GC_95})

V_9 = Vertex(name = 'V_9',
             particles = [ P.t__tilde__, P.t, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1, L.FFS5, L.FFS6 ],
             couplings = {(0,2):C.GC_148,(0,0):C.GC_128,(0,1):C.GC_129})

V_10 = Vertex(name = 'V_10',
              particles = [ P.t__tilde__, P.t, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1, L.FFS5, L.FFS6 ],
              couplings = {(0,2):C.GC_149,(0,0):C.GC_143,(0,1):C.GC_142})

V_11 = Vertex(name = 'V_11',
              particles = [ P.t__tilde__, P.t, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS6 ],
              couplings = {(0,0):C.GC_150})

V_12 = Vertex(name = 'V_12',
              particles = [ P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_4})

V_13 = Vertex(name = 'V_13',
              particles = [ P.W__minus__, P.W__plus__, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_10})

V_14 = Vertex(name = 'V_14',
              particles = [ P.W__minus__, P.W__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_23})

V_15 = Vertex(name = 'V_15',
              particles = [ P.a, P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_5})

V_16 = Vertex(name = 'V_16',
              particles = [ P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_16})

V_17 = Vertex(name = 'V_17',
              particles = [ P.W__minus__, P.W__minus__, P.W__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_11})

V_18 = Vertex(name = 'V_18',
              particles = [ P.a, P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_17})

V_19 = Vertex(name = 'V_19',
              particles = [ P.Z, P.Z, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_21})

V_20 = Vertex(name = 'V_20',
              particles = [ P.Z, P.Z, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_24})

V_21 = Vertex(name = 'V_21',
              particles = [ P.W__minus__, P.W__plus__, P.Z, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_12})

V_22 = Vertex(name = 'V_22',
              particles = [ P.e__plus__, P.e__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_23 = Vertex(name = 'V_23',
              particles = [ P.mu__plus__, P.mu__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_24 = Vertex(name = 'V_24',
              particles = [ P.ta__plus__, P.ta__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_25 = Vertex(name = 'V_25',
              particles = [ P.u__tilde__, P.u, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_26 = Vertex(name = 'V_26',
              particles = [ P.c__tilde__, P.c, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_27 = Vertex(name = 'V_27',
              particles = [ P.t__tilde__, P.t, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_28 = Vertex(name = 'V_28',
              particles = [ P.d__tilde__, P.d, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_29 = Vertex(name = 'V_29',
              particles = [ P.s__tilde__, P.s, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_30 = Vertex(name = 'V_30',
              particles = [ P.b__tilde__, P.b, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_31 = Vertex(name = 'V_31',
              particles = [ P.u__tilde__, P.u, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_32 = Vertex(name = 'V_32',
              particles = [ P.c__tilde__, P.c, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_33 = Vertex(name = 'V_33',
              particles = [ P.t__tilde__, P.t, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_34 = Vertex(name = 'V_34',
              particles = [ P.d__tilde__, P.d, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_35 = Vertex(name = 'V_35',
              particles = [ P.s__tilde__, P.s, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_36 = Vertex(name = 'V_36',
              particles = [ P.b__tilde__, P.b, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_37 = Vertex(name = 'V_37',
              particles = [ P.d__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV3 ],
              couplings = {(0,0):C.GC_13})

V_38 = Vertex(name = 'V_38',
              particles = [ P.s__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV3 ],
              couplings = {(0,0):C.GC_13})

V_39 = Vertex(name = 'V_39',
              particles = [ P.b__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3, L.FFV4 ],
              couplings = {(0,0):C.GC_124,(0,1):C.GC_13,(0,2):C.GC_104})

V_40 = Vertex(name = 'V_40',
              particles = [ P.b__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV3 ],
              couplings = {(0,0):C.GC_130})

V_41 = Vertex(name = 'V_41',
              particles = [ P.b__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV3 ],
              couplings = {(0,0):C.GC_132})

V_42 = Vertex(name = 'V_42',
              particles = [ P.b__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV3 ],
              couplings = {(0,0):C.GC_144})

V_43 = Vertex(name = 'V_43',
              particles = [ P.u__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV3 ],
              couplings = {(0,0):C.GC_13})

V_44 = Vertex(name = 'V_44',
              particles = [ P.c__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV3 ],
              couplings = {(0,0):C.GC_13})

V_45 = Vertex(name = 'V_45',
              particles = [ P.t__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV3, L.FFV5, L.FFV6 ],
              couplings = {(0,2):C.GC_121,(0,0):C.GC_13,(0,1):C.GC_109})

V_46 = Vertex(name = 'V_46',
              particles = [ P.t__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV3 ],
              couplings = {(0,0):C.GC_131})

V_47 = Vertex(name = 'V_47',
              particles = [ P.t__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV3 ],
              couplings = {(0,0):C.GC_133})

V_48 = Vertex(name = 'V_48',
              particles = [ P.t__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV3 ],
              couplings = {(0,0):C.GC_145})

V_49 = Vertex(name = 'V_49',
              particles = [ P.e__plus__, P.ve, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV3 ],
              couplings = {(0,0):C.GC_13})

V_50 = Vertex(name = 'V_50',
              particles = [ P.mu__plus__, P.vm, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV3 ],
              couplings = {(0,0):C.GC_13})

V_51 = Vertex(name = 'V_51',
              particles = [ P.ta__plus__, P.vt, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV3 ],
              couplings = {(0,0):C.GC_13})

V_52 = Vertex(name = 'V_52',
              particles = [ P.ve__tilde__, P.e__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV3 ],
              couplings = {(0,0):C.GC_13})

V_53 = Vertex(name = 'V_53',
              particles = [ P.vm__tilde__, P.mu__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV3 ],
              couplings = {(0,0):C.GC_13})

V_54 = Vertex(name = 'V_54',
              particles = [ P.vt__tilde__, P.ta__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV3 ],
              couplings = {(0,0):C.GC_13})

V_55 = Vertex(name = 'V_55',
              particles = [ P.u__tilde__, P.u, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV3, L.FFV9 ],
              couplings = {(0,0):C.GC_15,(0,1):C.GC_18})

V_56 = Vertex(name = 'V_56',
              particles = [ P.c__tilde__, P.c, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV3, L.FFV9 ],
              couplings = {(0,0):C.GC_15,(0,1):C.GC_18})

V_57 = Vertex(name = 'V_57',
              particles = [ P.t__tilde__, P.t, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV3, L.FFV9 ],
              couplings = {(0,0):C.GC_15,(0,1):C.GC_18})

V_58 = Vertex(name = 'V_58',
              particles = [ P.t__tilde__, P.t, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV3 ],
              couplings = {(0,0):C.GC_37})

V_59 = Vertex(name = 'V_59',
              particles = [ P.d__tilde__, P.d, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV3, L.FFV7 ],
              couplings = {(0,0):C.GC_14,(0,1):C.GC_18})

V_60 = Vertex(name = 'V_60',
              particles = [ P.s__tilde__, P.s, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV3, L.FFV7 ],
              couplings = {(0,0):C.GC_14,(0,1):C.GC_18})

V_61 = Vertex(name = 'V_61',
              particles = [ P.b__tilde__, P.b, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV3, L.FFV7 ],
              couplings = {(0,0):C.GC_14,(0,1):C.GC_18})

V_62 = Vertex(name = 'V_62',
              particles = [ P.ve__tilde__, P.ve, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV3 ],
              couplings = {(0,0):C.GC_20})

V_63 = Vertex(name = 'V_63',
              particles = [ P.vm__tilde__, P.vm, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV3 ],
              couplings = {(0,0):C.GC_20})

V_64 = Vertex(name = 'V_64',
              particles = [ P.vt__tilde__, P.vt, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV3 ],
              couplings = {(0,0):C.GC_20})

V_65 = Vertex(name = 'V_65',
              particles = [ P.e__plus__, P.e__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV3, L.FFV8 ],
              couplings = {(0,0):C.GC_14,(0,1):C.GC_19})

V_66 = Vertex(name = 'V_66',
              particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV3, L.FFV8 ],
              couplings = {(0,0):C.GC_14,(0,1):C.GC_19})

V_67 = Vertex(name = 'V_67',
              particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV3, L.FFV8 ],
              couplings = {(0,0):C.GC_14,(0,1):C.GC_19})

V_68 = Vertex(name = 'V_68',
              particles = [ P.t__tilde__, P.t, P.H, P.H, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFSSS1, L.FFSSS2, L.FFSSS3, L.FFSSS4, L.FFSSS5 ],
              couplings = {(0,1):C.GC_26,(0,0):C.GC_29,(0,3):C.GC_28,(0,2):C.GC_42,(0,4):C.GC_40})

V_69 = Vertex(name = 'V_69',
              particles = [ P.t__tilde__, P.t, P.H, P.H, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFSSS1, L.FFSSS4 ],
              couplings = {(0,0):C.GC_97,(0,1):C.GC_98})

V_70 = Vertex(name = 'V_70',
              particles = [ P.t__tilde__, P.t, P.H, P.H, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFSSS1, L.FFSSS4 ],
              couplings = {(0,0):C.GC_135,(0,1):C.GC_134})

V_71 = Vertex(name = 'V_71',
              particles = [ P.t__tilde__, P.t, P.H, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFSS1, L.FFSS2, L.FFSS3, L.FFSS4, L.FFSS5, L.FFSS6 ],
              couplings = {(0,3):C.GC_38,(0,1):C.GC_27,(0,0):C.GC_32,(0,4):C.GC_31,(0,2):C.GC_69,(0,5):C.GC_67})

V_72 = Vertex(name = 'V_72',
              particles = [ P.t__tilde__, P.t, P.H, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFSS1, L.FFSS5 ],
              couplings = {(0,0):C.GC_116,(0,1):C.GC_117})

V_73 = Vertex(name = 'V_73',
              particles = [ P.t__tilde__, P.t, P.H, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFSS1, L.FFSS5 ],
              couplings = {(0,0):C.GC_139,(0,1):C.GC_138})

V_74 = Vertex(name = 'V_74',
              particles = [ P.b__tilde__, P.t, P.W__minus__, P.H, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFVSS2, L.FFVSS4, L.FFVSS6 ],
              couplings = {(0,1):C.GC_89,(0,0):C.GC_106,(0,2):C.GC_54})

V_75 = Vertex(name = 'V_75',
              particles = [ P.b__tilde__, P.t, P.W__minus__, P.H, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFVSS2 ],
              couplings = {(0,0):C.GC_114})

V_76 = Vertex(name = 'V_76',
              particles = [ P.b__tilde__, P.t, P.W__minus__, P.H, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFVSS2 ],
              couplings = {(0,0):C.GC_136})

V_77 = Vertex(name = 'V_77',
              particles = [ P.b__tilde__, P.t, P.W__minus__, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFVS2, L.FFVS3, L.FFVS5 ],
              couplings = {(0,1):C.GC_112,(0,0):C.GC_120,(0,2):C.GC_81})

V_78 = Vertex(name = 'V_78',
              particles = [ P.b__tilde__, P.t, P.W__minus__, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFVS2 ],
              couplings = {(0,0):C.GC_126})

V_79 = Vertex(name = 'V_79',
              particles = [ P.b__tilde__, P.t, P.W__minus__, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFVS2 ],
              couplings = {(0,0):C.GC_140})

V_80 = Vertex(name = 'V_80',
              particles = [ P.t__tilde__, P.b, P.W__plus__, P.H, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFVSS2, L.FFVSS5, L.FFVSS8 ],
              couplings = {(0,2):C.GC_84,(0,0):C.GC_111,(0,1):C.GC_59})

V_81 = Vertex(name = 'V_81',
              particles = [ P.t__tilde__, P.b, P.W__plus__, P.H, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFVSS2 ],
              couplings = {(0,0):C.GC_115})

V_82 = Vertex(name = 'V_82',
              particles = [ P.t__tilde__, P.b, P.W__plus__, P.H, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFVSS2 ],
              couplings = {(0,0):C.GC_137})

V_83 = Vertex(name = 'V_83',
              particles = [ P.t__tilde__, P.b, P.W__plus__, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFVS2, L.FFVS4, L.FFVS7 ],
              couplings = {(0,2):C.GC_107,(0,0):C.GC_123,(0,1):C.GC_86})

V_84 = Vertex(name = 'V_84',
              particles = [ P.t__tilde__, P.b, P.W__plus__, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFVS2 ],
              couplings = {(0,0):C.GC_127})

V_85 = Vertex(name = 'V_85',
              particles = [ P.t__tilde__, P.b, P.W__plus__, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFVS2 ],
              couplings = {(0,0):C.GC_141})

V_86 = Vertex(name = 'V_86',
              particles = [ P.t__tilde__, P.t, P.Z, P.H, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFVSS2 ],
              couplings = {(0,0):C.GC_35})

V_87 = Vertex(name = 'V_87',
              particles = [ P.t__tilde__, P.t, P.Z, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFVS2 ],
              couplings = {(0,0):C.GC_36})

V_88 = Vertex(name = 'V_88',
              particles = [ P.t__tilde__, P.t, P.H, P.H, P.H, P.H, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFSSSSS1, L.FFSSSSS2 ],
              couplings = {(0,0):C.GC_44,(0,1):C.GC_45})

V_89 = Vertex(name = 'V_89',
              particles = [ P.t__tilde__, P.t, P.H, P.H, P.H, P.H, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFSSSSS1, L.FFSSSSS2 ],
              couplings = {(0,0):C.GC_47,(0,1):C.GC_46})

V_90 = Vertex(name = 'V_90',
              particles = [ P.t__tilde__, P.t, P.H, P.H, P.H, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFSSSS1, L.FFSSSS2, L.FFSSSS3 ],
              couplings = {(0,1):C.GC_25,(0,0):C.GC_71,(0,2):C.GC_72})

V_91 = Vertex(name = 'V_91',
              particles = [ P.t__tilde__, P.t, P.H, P.H, P.H, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFSSSS1, L.FFSSSS3 ],
              couplings = {(0,0):C.GC_74,(0,1):C.GC_73})

V_92 = Vertex(name = 'V_92',
              particles = [ P.t__tilde__, P.t, P.g, P.H, P.H, P.H ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFVSSS1, L.FFVSSS4 ],
              couplings = {(0,0):C.GC_43,(0,1):C.GC_41})

V_93 = Vertex(name = 'V_93',
              particles = [ P.t__tilde__, P.t, P.g, P.H, P.H ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFVSS1, L.FFVSS3, L.FFVSS7 ],
              couplings = {(0,1):C.GC_39,(0,0):C.GC_70,(0,2):C.GC_68})

V_94 = Vertex(name = 'V_94',
              particles = [ P.t__tilde__, P.t, P.g, P.H ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFVS1, L.FFVS6 ],
              couplings = {(0,0):C.GC_96,(0,1):C.GC_94})

V_95 = Vertex(name = 'V_95',
              particles = [ P.t__tilde__, P.t, P.W__minus__, P.W__plus__, P.H, P.H, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFVVSSS1, L.FFVVSSS2 ],
              couplings = {(0,0):C.GC_53,(0,1):C.GC_52})

V_96 = Vertex(name = 'V_96',
              particles = [ P.t__tilde__, P.t, P.W__minus__, P.W__plus__, P.H, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFVVSS1, L.FFVVSS3, L.FFVVSS5 ],
              couplings = {(0,1):C.GC_50,(0,0):C.GC_80,(0,2):C.GC_79})

V_97 = Vertex(name = 'V_97',
              particles = [ P.t__tilde__, P.t, P.W__minus__, P.W__plus__, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFVVS1, L.FFVVS3, L.FFVVS5 ],
              couplings = {(0,1):C.GC_77,(0,0):C.GC_103,(0,2):C.GC_102})

V_98 = Vertex(name = 'V_98',
              particles = [ P.t__tilde__, P.t, P.W__minus__, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFVV1, L.FFVV3, L.FFVV4 ],
              couplings = {(0,1):C.GC_101,(0,0):C.GC_119,(0,2):C.GC_118})

V_99 = Vertex(name = 'V_99',
              particles = [ P.b__tilde__, P.t, P.W__minus__, P.H, P.H, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFVSSS2, L.FFVSSS3 ],
              couplings = {(0,1):C.GC_62,(0,0):C.GC_83})

V_100 = Vertex(name = 'V_100',
               particles = [ P.b__tilde__, P.t, P.W__minus__, P.H, P.H, P.H ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFVSSS2 ],
               couplings = {(0,0):C.GC_91})

V_101 = Vertex(name = 'V_101',
               particles = [ P.b__tilde__, P.t, P.g, P.W__minus__, P.H, P.H, P.H ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFVVSSS1 ],
               couplings = {(0,0):C.GC_63})

V_102 = Vertex(name = 'V_102',
               particles = [ P.b__tilde__, P.t, P.g, P.W__minus__, P.H, P.H ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFVVSS1, L.FFVVSS4 ],
               couplings = {(0,0):C.GC_90,(0,1):C.GC_55})

V_103 = Vertex(name = 'V_103',
               particles = [ P.b__tilde__, P.t, P.g, P.W__minus__, P.H ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFVVS1, L.FFVVS4 ],
               couplings = {(0,0):C.GC_113,(0,1):C.GC_82})

V_104 = Vertex(name = 'V_104',
               particles = [ P.b__tilde__, P.t, P.g, P.W__minus__ ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFVV1, L.FFVV2 ],
               couplings = {(0,0):C.GC_125,(0,1):C.GC_105})

V_105 = Vertex(name = 'V_105',
               particles = [ P.t__tilde__, P.b, P.W__plus__, P.H, P.H, P.H ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFVSSS2, L.FFVSSS5 ],
               couplings = {(0,1):C.GC_57,(0,0):C.GC_88})

V_106 = Vertex(name = 'V_106',
               particles = [ P.t__tilde__, P.b, P.W__plus__, P.H, P.H, P.H ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFVSSS2 ],
               couplings = {(0,0):C.GC_92})

V_107 = Vertex(name = 'V_107',
               particles = [ P.t__tilde__, P.b, P.g, P.W__plus__, P.H, P.H, P.H ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFVVSSS2 ],
               couplings = {(0,0):C.GC_58})

V_108 = Vertex(name = 'V_108',
               particles = [ P.t__tilde__, P.b, P.g, P.W__plus__, P.H, P.H ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFVVSS4, L.FFVVSS5 ],
               couplings = {(0,1):C.GC_85,(0,0):C.GC_60})

V_109 = Vertex(name = 'V_109',
               particles = [ P.t__tilde__, P.b, P.g, P.W__plus__, P.H ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFVVS4, L.FFVVS5 ],
               couplings = {(0,1):C.GC_108,(0,0):C.GC_87})

V_110 = Vertex(name = 'V_110',
               particles = [ P.t__tilde__, P.b, P.g, P.W__plus__ ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFVV2, L.FFVV4 ],
               couplings = {(0,1):C.GC_122,(0,0):C.GC_110})

V_111 = Vertex(name = 'V_111',
               particles = [ P.b__tilde__, P.t, P.W__minus__, P.H, P.H, P.H, P.H ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFVSSSS1 ],
               couplings = {(0,0):C.GC_56})

V_112 = Vertex(name = 'V_112',
               particles = [ P.b__tilde__, P.t, P.W__minus__, P.H, P.H, P.H, P.H ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFVSSSS1 ],
               couplings = {(0,0):C.GC_64})

V_113 = Vertex(name = 'V_113',
               particles = [ P.t__tilde__, P.b, P.W__plus__, P.H, P.H, P.H, P.H ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFVSSSS1 ],
               couplings = {(0,0):C.GC_61})

V_114 = Vertex(name = 'V_114',
               particles = [ P.t__tilde__, P.b, P.W__plus__, P.H, P.H, P.H, P.H ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFVSSSS1 ],
               couplings = {(0,0):C.GC_65})

V_115 = Vertex(name = 'V_115',
               particles = [ P.b__tilde__, P.b, P.W__minus__, P.W__plus__, P.H, P.H ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFVVSS2 ],
               couplings = {(0,0):C.GC_51})

V_116 = Vertex(name = 'V_116',
               particles = [ P.b__tilde__, P.b, P.W__minus__, P.W__plus__, P.H ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFVVS2 ],
               couplings = {(0,0):C.GC_78})

V_117 = Vertex(name = 'V_117',
               particles = [ P.t__tilde__, P.b, P.W__minus__, P.W__plus__, P.W__plus__, P.H, P.H ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFVVVSS1 ],
               couplings = {(0,0):C.GC_49})

V_118 = Vertex(name = 'V_118',
               particles = [ P.t__tilde__, P.b, P.W__minus__, P.W__plus__, P.W__plus__, P.H ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFVVVS1 ],
               couplings = {(0,0):C.GC_76})

V_119 = Vertex(name = 'V_119',
               particles = [ P.t__tilde__, P.b, P.W__minus__, P.W__plus__, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFVVV1 ],
               couplings = {(0,0):C.GC_100})

V_120 = Vertex(name = 'V_120',
               particles = [ P.b__tilde__, P.t, P.W__minus__, P.W__minus__, P.W__plus__, P.H, P.H ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFVVVSS2 ],
               couplings = {(0,0):C.GC_48})

V_121 = Vertex(name = 'V_121',
               particles = [ P.b__tilde__, P.t, P.W__minus__, P.W__minus__, P.W__plus__, P.H ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFVVVS2 ],
               couplings = {(0,0):C.GC_75})

V_122 = Vertex(name = 'V_122',
               particles = [ P.b__tilde__, P.t, P.W__minus__, P.W__minus__, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFVVV2 ],
               couplings = {(0,0):C.GC_99})



==> Top_Partner_Dimension_8_UFO/write_param_card.py <==

__date__ = "6 March 2020"
__author__ = 'olivier.mattelaer@uclouvain.be'


class ParamCardWriter(object):
    
    header = \
    """######################################################################\n""" + \
    """## PARAM_CARD AUTOMATICALY GENERATED BY THE UFO  #####################\n""" + \
    """######################################################################\n"""   
    
    def __init__(self, filename, list_of_parameters=None, generic=False):
        """write a valid param_card.dat"""
        
        if not list_of_parameters:
            from parameters import all_parameters
            list_of_parameters = [param for param in all_parameters if \
                                                       param.nature=='external']
        
        self.generic_output = generic
        if generic:
            self.define_not_dep_param(list_of_parameters)

        
        self.fsock = open(filename, 'w')
        self.fsock.write(self.header)
        
        self.write_card(list_of_parameters)
    
    def define_not_dep_param(self, list_of_parameters):
        """define self.dep_mass and self.dep_width in case that they are 
        requested in the param_card.dat"""
        from particles import all_particles
        
        self.dep_mass = [(part, part.mass) for part in all_particles \
                            if part.pdg_code > 0 and \
                                            part.mass not in list_of_parameters]
        self.dep_width = [(part, part.width) for part in all_particles\
                             if part.pdg_code > 0 and \
                                part.width not in list_of_parameters]        
    
    @staticmethod
    def order_param(obj1, obj2):
        """ order parameter of a given block """
        
        maxlen = min([len(obj1.lhacode), len(obj2.lhacode)])
    
        for i in range(maxlen):
            if obj1.lhacode[i] < obj2.lhacode[i]:
                return -1
            elif obj1.lhacode[i] == obj2.lhacode[i]:
                return 0
            else:
                return 1
        #identical up to the first finish
        if len(obj1.lhacode) > len(obj2.lhacode):
            return 1
        elif  len(obj1.lhacode) == len(obj2.lhacode):
            return 0
        else:
            return -1
        
    def write_card(self, all_ext_param):
        """ """
        
        # list all lhablock
        all_lhablock = set([param.lhablock for param in all_ext_param])
        
        # ordonate lhablock alphabeticaly
        all_lhablock = list(all_lhablock)
        all_lhablock.sort()
        # put at the beginning SMINPUT + MASS + DECAY
        for name in ['DECAY', 'MASS','SMINPUTS']:
            if name in all_lhablock:
                all_lhablock.remove(name)
                all_lhablock.insert(0, name)
        
        for lhablock in all_lhablock:
            self.write_block(lhablock)
            need_writing = [ param for param in all_ext_param if \
                                                     param.lhablock == lhablock]
            from functools import cmp_to_key
            need_writing.sort(key=cmp_to_key(self.order_param))
            [self.write_param(param, lhablock) for param in need_writing]
            
            if self.generic_output:
                if lhablock in ['MASS', 'DECAY']:
                    self.write_dep_param_block(lhablock)

        if self.generic_output:
            self.write_qnumber()
                               
    def write_block(self, name):
        """ write a comment for a block"""
        
        self.fsock.writelines(
        """\n###################################""" + \
        """\n## INFORMATION FOR %s""" % name.upper() +\
        """\n###################################\n"""
         )
        if name!='DECAY':
            self.fsock.write("""Block %s \n""" % name)

    def write_param(self, param, lhablock):
        
        lhacode=' '.join(['%3s' % key for key in param.lhacode])
        if lhablock != 'DECAY':
            text = """  %s %e # %s \n""" % (lhacode, complex(param.value).real, param.name ) 
        else:
            text = '''DECAY %s %e \n''' % (lhacode, complex(param.value).real)
        self.fsock.write(text) 
                    


    
    def write_dep_param_block(self, lhablock):
        import cmath
        from parameters import all_parameters
        for parameter in all_parameters:
            exec("%s = %s" % (parameter.name, parameter.value))
        text = "##  Not dependent paramater.\n"
        text += "## Those values should be edited following analytical the \n"
        text += "## analytical expression. Some generator could simply ignore \n"
        text += "## those values and use the analytical expression\n"
        
        if lhablock == 'MASS':
            data = self.dep_mass
            prefix = " "
        else:
            data = self.dep_width
            prefix = "DECAY "
        for part, param in data:
            if isinstance(param.value, str):
                value = complex(eval(param.value)).real
            else:
                value = param.value
            
            text += """%s %s %f # %s : %s \n""" %(prefix, part.pdg_code, 
                        value, part.name, param.value)
        self.fsock.write(text)    
    
    sm_pdg = [1,2,3,4,5,6,11,12,13,13,14,15,16,21,22,23,24,25]
    data="""Block QNUMBERS %(pdg)d  # %(name)s 
        1 %(charge)d  # 3 times electric charge
        2 %(spin)d  # number of spin states (2S+1)
        3 %(color)d  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 %(antipart)d  # Particle/Antiparticle distinction (0=own anti)\n"""
    
    def write_qnumber(self):
        """ write qnumber """
        from particles import all_particles
        
        text="""#===========================================================\n"""
        text += """# QUANTUM NUMBERS OF NEW STATE(S) (NON SM PDG CODE)\n"""
        text += """#===========================================================\n\n"""
        
        for part in all_particles:
            if part.pdg_code in self.sm_pdg or part.pdg_code < 0:
                continue
            text += self.data % {'pdg': part.pdg_code,
                                 'name': part.name,
                                 'charge': 3 * part.charge,
                                 'spin': 2 * part.spin + 1,
                                 'color': part.color,
                                 'antipart': part.name != part.antiname and 1 or 0}
        
        self.fsock.write(text)
        
        
            
            
            
            
        
            
if '__main__' == __name__:
    ParamCardWriter('./param_card.dat', generic=True)
    print('write ./param_card.dat')
    

